Enterprise Disk Drive Scrubbing Based on Mondrian Conformal Predictors

Disk scrubbing is a process aimed at resolving read errors on disks by reading data from the disk. However, scrubbing the entire storage array at once can adversely impact system performance, particularly during periods of high input/output operations. Additionally, the continuous reading of data from disks when scrubbing can result in wear and tear, especially on larger capacity disks, due to the significant time and energy consumption involved. To address these issues, we propose a selective disk scrubbing method that enhances the overall reliability and power efficiency in data centers. Our method employs a Machine Learning model based on Mondrian Conformal prediction to identify specific disks for scrubbing, by proactively predicting the health status of each disk in the storage pool, forecasting n-days in advance, and using an open-source dataset. For disks predicted as non-healthy, we mark them for replacement without further action. For healthy drives, we create a set and quantify their relative health across the entire storage pool based on the predictor's confidence. This enables us to prioritize selective scrubbing for drives with established scrubbing frequency based on the scrub cycle. The method we propose provides an efficient and dependable solution for managing enterprise disk drives. By scrubbing just 22.7% of the total storage disks, we can achieve optimized energy consumption and reduce the carbon footprint of the data center.

==> source_code/experiment_01_HDD.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "9bab372e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.naive_bayes import GaussianNB\n",
    "\n",
    "from mapie.classification import MapieClassifier\n",
    "from mapie.metrics import (classification_coverage_score,\n",
    "                           classification_mean_width_score)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "d093fd42",
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('smart.csv')\n",
    "\n",
    "features_col = ['Raw Read Error Rate','SpinUpTime','Reallocated Sector Count','Seek Error Rate', \\\n",
    "                'Power on Hours','Reported Uncorrectable Error', 'High Fly Writes', \\\n",
    "                'Temperature Celsius', 'Hardware ECC Recovered', 'Current Pending Sector', 'Reallocated Sectors Count', \\\n",
    "                'Current Pending Sectors counts']\n",
    "\n",
    "X = df[features_col].to_numpy()\n",
    "y = df['Drive Status'].to_numpy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "03965d1d",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "X_train_cal, X_test, y_train_cal, y_test = train_test_split(\n",
    "    X, y, test_size=0.2\n",
    ")\n",
    "X_train, X_cal, y_train, y_cal = train_test_split(\n",
    "    X_train_cal, y_train_cal, test_size=0.25\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "d0349359",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig = plt.figure()\n",
    "plt.scatter(\n",
    "    X_train[:, 0],\n",
    "    X_train[:, 1]\n",
    ")\n",
    "plt.xlabel(\"X\")\n",
    "plt.ylabel(\"Y\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "797228eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "clf = GaussianNB().fit(X_train, y_train)\n",
    "y_pred = clf.predict(X_test)\n",
    "y_pred_proba = clf.predict_proba(X_test)\n",
    "y_pred_proba_max = np.max(y_pred_proba, axis=1)\n",
    "mapie_score = MapieClassifier(estimator=clf, cv=\"prefit\", method=\"mondrian\")\n",
    "mapie_score.fit(X_cal, y_cal)\n",
    "alpha = [0.2, 0.1, 0.05]\n",
    "y_pred_score, y_ps_score = mapie_score.predict(X_test, alpha=alpha)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "4fd51417",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_scores(n, alphas, scores, quantiles):\n",
    "    colors = {0: \"#1f77b4\", 1: \"#ff7f0e\", 2: \"#100f0e\"}\n",
    "    plt.figure(figsize=(7, 5))\n",
    "    plt.hist(scores, bins=\"auto\")\n",
    "    for i, quantile in enumerate(quantiles):\n",
    "        plt.vlines(\n",
    "            x=quantile,\n",
    "            ymin=0,\n",
    "            ymax=400,\n",
    "            color=colors[i],\n",
    "            ls=\"dashed\",\n",
    "            label=f\"alpha = {alphas[i]}\"\n",
    "        )\n",
    "    plt.title(\"Distribution of scores\")\n",
    "    plt.legend()\n",
    "    plt.xlabel(\"Scores\")\n",
    "    plt.ylabel(\"Count\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "5ece1098",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "scores = mapie_score.conformity_scores_\n",
    "n = len(mapie_score.conformity_scores_)\n",
    "quantiles = mapie_score.quantiles_\n",
    "plot_scores(n, alpha, scores, quantiles)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "3a8b4d69",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x1000 with 7 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "def plot_results(alphas, X, y_pred, y_ps):\n",
    "    #tab10 = plt.cm.get_cmap('Purples', 4)\n",
    "    #colors = {0: \"#1f77b4\", 1: \"#ff7f0e\", 2:  \"#2ca02c\", 3: \"#d62728\"}\n",
    "    #y_pred_col = list(map(colors.get, y_pred))\n",
    "    fig, [[ax1, ax2], [ax3, ax4]] = plt.subplots(2, 2, figsize=(10, 10))\n",
    "    axs = {0: ax1, 1: ax2, 2:  ax3, 3: ax4}\n",
    "    axs[0].scatter(\n",
    "        X[:, 0],\n",
    "        X[:, 1],\n",
    "     #   color=y_pred_col,\n",
    "     #   marker='.',\n",
    "     #   s=10,\n",
    "        alpha=0.4\n",
    "    )\n",
    "    axs[0].set_title(\"Predicted labels\")\n",
    "    for i, alpha in enumerate(alphas):\n",
    "        y_pi_sums = y_ps[:, :, i].sum(axis=1)\n",
    "        num_labels = axs[i+1].scatter(\n",
    "            X[:, 0],\n",
    "            X[:, 1],\n",
    "            c=y_pi_sums,\n",
    "            marker='.',\n",
    "            s=10,\n",
    "            alpha=1,\n",
    "            #cmap=tab10,\n",
    "            vmin=0,\n",
    "            vmax=3\n",
    "        )\n",
    "        plt.colorbar(num_labels, ax=axs[i+1])\n",
    "        axs[i+1].set_title(f\"Number of labels for alpha={alpha}\")\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "plot_results(alpha, X_test, y_pred_score, y_ps_score)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "6fb60068",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "alpha2 = np.arange(0.02, 0.98, 0.02)\n",
    "_, y_ps_score2 = mapie_score.predict(X_test, alpha=alpha2)\n",
    "coverages_score = [\n",
    "    classification_coverage_score(y_test, y_ps_score2[:, :, i])\n",
    "    for i, _ in enumerate(alpha2)\n",
    "]\n",
    "widths_score = [\n",
    "    classification_mean_width_score(y_ps_score2[:, :, i])\n",
    "    for i, _ in enumerate(alpha2)\n",
    "]\n",
    "\n",
    "\n",
    "def plot_coverages_widths(alpha, coverage, width, method):\n",
    "    fig, axs = plt.subplots(1, 2, figsize=(12, 5))\n",
    "    axs[0].scatter(1 - alpha, coverage, label=method)\n",
    "    axs[0].set_xlabel(\"1 - alpha\")\n",
    "    axs[0].set_ylabel(\"Coverage score\")\n",
    "    axs[0].plot([0, 1], [0, 1], label=\"x=y\", color=\"black\")\n",
    "    axs[0].legend()\n",
    "    axs[1].scatter(1 - alpha, width, label=method)\n",
    "    axs[1].set_xlabel(\"1 - alpha\")\n",
    "    axs[1].set_ylabel(\"Average size of prediction sets\")\n",
    "    axs[1].legend()\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "plot_coverages_widths(alpha2, coverages_score, widths_score, \"Score\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "id": "cad5830d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.preprocessing import LabelEncoder\n",
    "from sklearn.naive_bayes import GaussianNB\n",
    "\n",
    "X_train, X_rest1, y_train, y_rest1 = train_test_split(\n",
    "X, y, train_size=500, random_state=2\n",
    ")\n",
    "# From the remaining data, split of test data\n",
    "X_test, X_rest2, y_test, y_rest2 = train_test_split(\n",
    "X_rest1, y_rest1, train_size=400, random_state=42\n",
    ")\n",
    "# Split remaining into calibration and \"new\" data\n",
    "X_calib, X_new, y_calib, y_new = train_test_split(\n",
    "X_rest2, y_rest2, train_size=200, random_state=42\n",
    ")\n",
    "\n",
    "# Fit the model\n",
    "model = LogisticRegression(random_state=0).fit(X_train, y_train)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "id": "786fce44",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Accuracy: 0.9325\n",
      "    0    1\n",
      "0  44   26\n",
      "1   1  329\n"
     ]
    }
   ],
   "source": [
    "from sklearn.metrics import confusion_matrix\n",
    "# Check accuracy\n",
    "y_pred = model.predict(X_test)\n",
    "print(\"Accuracy:\", (y_pred == y_test).mean())\n",
    "# Create the confusion matrix\n",
    "cm = confusion_matrix(y_test, y_pred)\n",
    "print(pd.DataFrame(cm))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "id": "4df63c49",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Setting the alpha so that we get 95% prediction sets\n",
    "alpha = 0.05\n",
    "# define quantile\n",
    "q_level = np.ceil((n+1)*(1-alpha))/n\n",
    "qhat = np.quantile(scores, q_level)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "54457532",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "# Get the \"probabilities\" from the model\n",
    "predictions = model.predict_proba(X_calib)\n",
    "# Get for each instance the actual probability of ground truth\n",
    "prob_for_true_class = predictions[np.arange(len(y_calib)),y_calib]\n",
    "# Create a histogram\n",
    "plt.hist(1 - prob_for_true_class, bins=50, range=(0, 1))\n",
    "# Add a title and labels\n",
    "plt.xlabel(\"1 - s(y,x)\")\n",
    "plt.ylabel(\"Frequency\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "id": "8d8177d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "prediction_sets = (1 - model.predict_proba(X_new) <= qhat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "id": "34ef9c8a",
   "metadata": {},
   "outputs": [],
   "source": [
    "from mapie.classification import MapieClassifier\n",
    "cp = MapieClassifier(estimator=model, cv=\"prefit\", method=\"mondrian\")\n",
    "cp.fit(X_calib, y_calib)\n",
    "y_pred, y_set = cp.predict(X_new, alpha=0.15)\n",
    "y_set = np.squeeze(y_set)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "id": "681ddb46",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2    752291\n",
      "1    295182\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "# first count number of classes per bean\n",
    "set_sizes = y_set.sum(axis=1)\n",
    "# use pandas to compute how often each size occurs\n",
    "print(pd.Series(set_sizes).value_counts())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "id": "aaf45a7e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2    1035757\n",
      "1      11716\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "y_pred, y_set = cp.predict(X_new, alpha=0.01)\n",
    "# remove the 1-dim dimension\n",
    "y_set = np.squeeze(y_set)\n",
    "# first count number of classes per bean\n",
    "set_sizes = y_set.sum(axis=1)\n",
    "# use pandas to compute how often each size occurs\n",
    "print(pd.Series(set_sizes).value_counts())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8b1150fb",
   "metadata": {},
   "source": [
    "## CP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "id": "406d9cae",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Coverage: 99.45%\n",
      "Avg. set size: 1.99\n"
     ]
    }
   ],
   "source": [
    "cov = classification_coverage_score(y_new, y_set)\n",
    "setsize = classification_mean_width_score(y_set)\n",
    "print('Coverage: {:.2%}'.format(cov))\n",
    "print('Avg. set size: {:.2f}'.format(setsize))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "id": "81855451",
   "metadata": {},
   "outputs": [],
   "source": [
    "mapie_score = MapieClassifier(model, cv='prefit', method='mondrian')\n",
    "mapie_score.fit(X_calib, y_calib)\n",
    "y_pred, y_set = mapie_score.predict(X_new, alpha=0.05)\n",
    "y_set = np.squeeze(y_set)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "id": "dd62a745",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Coverage: 97.25%\n",
      "Avg. set size: 1.90\n"
     ]
    }
   ],
   "source": [
    "cov = classification_coverage_score(y_new, y_set)\n",
    "setsize = classification_mean_width_score(y_set)\n",
    "print('Coverage: {:.2%}'.format(cov))\n",
    "print(\"Avg. set size: {:.2f}\".format(setsize))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "id": "1a6c7042",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Accuracy: 0.9325\n",
      "    0    1\n",
      "0  44   26\n",
      "1   1  329\n"
     ]
    }
   ],
   "source": [
    "from sklearn.metrics import confusion_matrix\n",
    "# Check accuracy\n",
    "y_pred = model.predict(X_test)\n",
    "print(\"Accuracy:\", (y_pred == y_test).mean())\n",
    "# Create the confusion matrix\n",
    "cm = confusion_matrix(y_test, y_pred)\n",
    "print(pd.DataFrame(cm))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "id": "eccd0b24",
   "metadata": {},
   "outputs": [],
   "source": [
    "from typing import Any, Dict, List, Optional, Union\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from sklearn.model_selection import KFold\n",
    "from sklearn.naive_bayes import GaussianNB\n",
    "from typing_extensions import TypedDict\n",
    "\n",
    "from mapie._typing import NDArray\n",
    "from mapie.classification import MapieClassifier\n",
    "from mapie.metrics import (classification_coverage_score,\n",
    "                           classification_mean_width_score)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "id": "eaa3d782",
   "metadata": {},
   "outputs": [],
   "source": [
    "kf = KFold(n_splits=5, shuffle=True)\n",
    "clfs, mapies, y_preds, y_ps_mapies = {}, {}, {}, {}\n",
    "methods = [\"mondrian\"]\n",
    "alpha = np.arange(0.01, 1, 0.01)\n",
    "for method in methods:\n",
    "    clfs_, mapies_, y_preds_, y_ps_mapies_ = {}, {}, {}, {}\n",
    "    for fold, (train_index, calib_index) in enumerate(kf.split(X_train)):\n",
    "        clf = GaussianNB().fit(X_train[train_index], y_train[train_index])\n",
    "        clfs_[fold] = clf\n",
    "        mapie = MapieClassifier(estimator=clf, cv=\"prefit\", method=method)\n",
    "        mapie.fit(X_train[calib_index], y_train[calib_index])\n",
    "        mapies_[fold] = mapie\n",
    "        y_pred_mapie, y_ps_mapie = mapie.predict(\n",
    "            X_test, alpha=alpha, include_last_label=\"randomized\"\n",
    "        )\n",
    "        y_preds_[fold], y_ps_mapies_[fold] = y_pred_mapie, y_ps_mapie\n",
    "    clfs[method], mapies[method], y_preds[method], y_ps_mapies[method] = (\n",
    "        clfs_, mapies_, y_preds_, y_ps_mapies_\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "id": "8ad6b518",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_results(\n",
    "        mapies: Dict[int, Any],\n",
    "        X_test: NDArray,\n",
    "        X_test2: NDArray,\n",
    "        y_test2: NDArray,\n",
    "        alpha: float,\n",
    "        method: str\n",
    ") -> None:\n",
    "    #tab10 = plt.cm.get_cmap('Purples', 4)\n",
    "    fig, axs = plt.subplots(1, len(mapies), figsize=(20, 4))\n",
    "    for i, (_, mapie) in enumerate(mapies.items()):\n",
    "        y_pi_sums = mapie.predict(\n",
    "            X_test,\n",
    "            alpha=alpha,\n",
    "            include_last_label=True\n",
    "        )[1][:, :, 0].sum(axis=1)\n",
    "        axs[i].scatter(\n",
    "            X_test[:, 0],\n",
    "            X_test[:, 1],\n",
    "            c=y_pi_sums,\n",
    "            marker='.',\n",
    "            s=10,\n",
    "            alpha=1,\n",
    "            #cmap=tab10,\n",
    "            vmin=0,\n",
    "            vmax=3\n",
    "        )\n",
    "        coverage = classification_coverage_score(\n",
    "            y_test2, mapie.predict(X_test2, alpha=alpha)[1][:, :, 0]\n",
    "        )\n",
    "        axs[i].set_title(f\"coverage = {coverage:.3f}\")\n",
    "    plt.suptitle(\n",
    "        \"Number of labels in prediction sets \"\n",
    "        f\"for the {method} method\"\n",
    "    )\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "id": "f7736f7e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x400 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axs = plt.subplots(1, len(mapies[\"mondrian\"]), figsize=(20, 4))\n",
    "for i, (key, mapie) in enumerate(mapies[\"mondrian\"].items()):\n",
    "    axs[i].set_xlabel(\"Conformity scores\")\n",
    "    axs[i].hist(mapie.conformity_scores_)\n",
    "    #axs[i].axvline(mapie.quantiles_[1], ls=\"--\", color=\"k\")\n",
    "    #axs[i].set_title(f\"split={key}\\nquantile={mapie.quantiles_[9]:.3f}\")\n",
    "plt.suptitle(\n",
    "    \"Distribution of scores on each calibration fold for the \"\n",
    "    f\"{methods[0]} method\"\n",
    ")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "id": "19482670",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_results(\n",
    "        mapies: Dict[int, Any],\n",
    "        X_test: NDArray,\n",
    "        X_test2: NDArray,\n",
    "        y_test2: NDArray,\n",
    "        alpha: float,\n",
    "        method: str\n",
    ") -> None:\n",
    "    #tab10 = plt.cm.get_cmap('Purples', 4)\n",
    "    fig, axs = plt.subplots(1, len(mapies), figsize=(20, 4))\n",
    "    for i, (_, mapie) in enumerate(mapies.items()):\n",
    "        y_pi_sums = mapie.predict(\n",
    "            X_test,\n",
    "            alpha=alpha,\n",
    "            include_last_label=True\n",
    "        )[1][:, :, 0].sum(axis=1)\n",
    "        axs[i].scatter(\n",
    "            X_test[:, 0],\n",
    "            X_test[:, 1],\n",
    "            c=y_pi_sums,\n",
    "            marker='.',\n",
    "            s=10,\n",
    "            alpha=1,\n",
    "            #cmap=tab10,\n",
    "            vmin=0,\n",
    "            vmax=3\n",
    "        )\n",
    "        coverage = classification_coverage_score(\n",
    "            y_test2, mapie.predict(X_test2, alpha=alpha)[1][:, :, 0]\n",
    "        )\n",
    "        axs[i].set_title(f\"coverage = {coverage:.3f}\")\n",
    "    plt.suptitle(\n",
    "        \"Number of labels in prediction sets \"\n",
    "        f\"for the {method} method\"\n",
    "    )\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "id": "e6c1618d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x400 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_results(\n",
    "    mapies[\"mondrian\"],\n",
    "    X_test,\n",
    "    X_test,\n",
    "    y_test,\n",
    "    alpha[9],\n",
    "    \"score\"\n",
    ")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "id": "89795615",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot_coverage_width(\n",
    "        alpha: NDArray,\n",
    "        coverages: List[NDArray],\n",
    "        widths: List[NDArray],\n",
    "        method: str,\n",
    "        comp: str = \"split\"\n",
    ") -> None:\n",
    "    if comp == \"split\":\n",
    "        legends = [f\"Split {i + 1}\" for i, _ in enumerate(coverages)]\n",
    "    else:\n",
    "        legends = [\"Mean\", \"Crossval\"]\n",
    "    _, axes = plt.subplots(nrows=1, ncols=2, figsize=(12, 5))\n",
    "    axes[0].set_xlabel(\"1 - alpha\")\n",
    "    axes[0].set_ylabel(\"Effective coverage\")\n",
    "    for i, coverage in enumerate(coverages):\n",
    "        axes[0].plot(1 - alpha, coverage, label=legends[i])\n",
    "    axes[0].plot([0, 1], [0, 1], ls=\"--\", color=\"k\")\n",
    "    axes[0].legend()\n",
    "    axes[1].set_xlabel(\"1 - alpha\")\n",
    "    axes[1].set_ylabel(\"Average of prediction set sizes\")\n",
    "    for i, width in enumerate(widths):\n",
    "        axes[1].plot(1 - alpha, width, label=legends[i])\n",
    "    axes[1].legend()\n",
    "    plt.suptitle(\n",
    "        \"Effective coverage and prediction set size \"\n",
    "        f\"for the {method} method\"\n",
    "    )\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "split_coverages = np.array(\n",
    "    [\n",
    "        [\n",
    "            [\n",
    "                classification_coverage_score(\n",
    "                    y_test, y_ps[:, :, ia]\n",
    "                ) for ia, _ in enumerate(alpha)]\n",
    "            for _, y_ps in y_ps2.items()\n",
    "        ] for _, y_ps2 in y_ps_mapies.items()\n",
    "    ]\n",
    ")\n",
    "\n",
    "split_widths = np.array(\n",
    "    [\n",
    "        [\n",
    "            [\n",
    "                classification_mean_width_score(y_ps[:, :, ia])\n",
    "                for ia, _ in enumerate(alpha)\n",
    "            ]\n",
    "            for _, y_ps in y_ps2.items()\n",
    "        ] for _, y_ps2 in y_ps_mapies.items()\n",
    "    ]\n",
    ")\n",
    "\n",
    "plot_coverage_width(\n",
    "    alpha, split_coverages[0], split_widths[0], \"mondrian\"\n",
    ")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3933cfb4",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> source_code/experiment_01_HDD_result_02.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "9bab372e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.naive_bayes import GaussianNB\n",
    "\n",
    "from mapie.classification import MapieClassifier\n",
    "from mapie.metrics import (classification_coverage_score,\n",
    "                           classification_mean_width_score)\n",
    "\n",
    "from sklearn.preprocessing import StandardScaler\n",
    "from sklearn.decomposition import PCA"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d093fd42",
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('smart.csv')\n",
    "\n",
    "features_col = ['Raw Read Error Rate','SpinUpTime','Reallocated Sector Count','Seek Error Rate', \\\n",
    "                'Power on Hours','Reported Uncorrectable Error', 'High Fly Writes', \\\n",
    "                'Temperature Celsius', 'Hardware ECC Recovered', 'Current Pending Sector', 'Reallocated Sectors Count', \\\n",
    "                'Current Pending Sectors counts']\n",
    "\n",
    "X = df[features_col].to_numpy()\n",
    "y = df['Drive Status'].to_numpy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "32a088af",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "scaler = StandardScaler()\n",
    "X = scaler.fit_transform(X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "538e05e8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "pca = PCA().fit(X)\n",
    "plt.plot(np.cumsum(pca.explained_variance_ratio_))\n",
    "plt.xlabel('number of components')\n",
    "plt.ylabel('cumulative explained variance');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "9e5a071e",
   "metadata": {},
   "outputs": [],
   "source": [
    "pca = PCA(n_components=2)\n",
    "pca.fit(X)\n",
    "X = pca.transform(X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "03965d1d",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "X_train_cal, X_test, y_train_cal, y_test = train_test_split(\n",
    "    X, y, test_size=0.2\n",
    ")\n",
    "X_train, X_cal, y_train, y_cal = train_test_split(\n",
    "    X_train_cal, y_train_cal, test_size=0.25\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "d0349359",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig = plt.figure()\n",
    "plt.scatter(\n",
    "    X_train[:, 0],\n",
    "    X_train[:, 1]\n",
    ")\n",
    "plt.xlabel(\"X\")\n",
    "plt.ylabel(\"Y\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "797228eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "clf = GaussianNB().fit(X_train, y_train)\n",
    "y_pred = clf.predict(X_test)\n",
    "y_pred_proba = clf.predict_proba(X_test)\n",
    "y_pred_proba_max = np.max(y_pred_proba, axis=1)\n",
    "mapie_score = MapieClassifier(estimator=clf, cv=\"prefit\", method=\"mondrian\")\n",
    "mapie_score.fit(X_cal, y_cal)\n",
    "alpha = [0.2, 0.1, 0.05]\n",
    "y_pred_score, y_ps_score = mapie_score.predict(X_test, alpha=alpha)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "4fd51417",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_scores(n, alphas, scores, quantiles):\n",
    "    colors = {0: \"#1f77b4\", 1: \"#ff7f0e\", 2: \"#100f0e\"}\n",
    "    plt.figure(figsize=(7, 5))\n",
    "    plt.hist(scores, bins=\"auto\")\n",
    "    for i, quantile in enumerate(quantiles):\n",
    "        plt.vlines(\n",
    "            x=quantile,\n",
    "            ymin=0,\n",
    "            ymax=400,\n",
    "            color=colors[i],\n",
    "            ls=\"dashed\",\n",
    "            label=f\"alpha = {alphas[i]}\"\n",
    "        )\n",
    "    plt.title(\"Distribution of scores\")\n",
    "    plt.legend()\n",
    "    plt.xlabel(\"Scores\")\n",
    "    plt.ylabel(\"Count\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "5ece1098",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "scores = mapie_score.conformity_scores_\n",
    "n = len(mapie_score.conformity_scores_)\n",
    "quantiles = mapie_score.quantiles_\n",
    "plot_scores(n, alpha, scores, quantiles)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "3a8b4d69",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x1000 with 7 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "def plot_results(alphas, X, y_pred, y_ps):\n",
    "    #tab10 = plt.cm.get_cmap('Purples', 4)\n",
    "    #colors = {0: \"#1f77b4\", 1: \"#ff7f0e\", 2:  \"#2ca02c\", 3: \"#d62728\"}\n",
    "    #y_pred_col = list(map(colors.get, y_pred))\n",
    "    fig, [[ax1, ax2], [ax3, ax4]] = plt.subplots(2, 2, figsize=(10, 10))\n",
    "    axs = {0: ax1, 1: ax2, 2:  ax3, 3: ax4}\n",
    "    axs[0].scatter(\n",
    "        X[:, 0],\n",
    "        X[:, 1],\n",
    "     #   color=y_pred_col,\n",
    "     #   marker='.',\n",
    "     #   s=10,\n",
    "        alpha=0.4\n",
    "    )\n",
    "    axs[0].set_title(\"Predicted labels\")\n",
    "    for i, alpha in enumerate(alphas):\n",
    "        y_pi_sums = y_ps[:, :, i].sum(axis=1)\n",
    "        num_labels = axs[i+1].scatter(\n",
    "            X[:, 0],\n",
    "            X[:, 1],\n",
    "            c=y_pi_sums,\n",
    "            marker='.',\n",
    "            s=10,\n",
    "            alpha=1,\n",
    "            #cmap=tab10,\n",
    "            vmin=0,\n",
    "            vmax=3\n",
    "        )\n",
    "        plt.colorbar(num_labels, ax=axs[i+1])\n",
    "        axs[i+1].set_title(f\"Number of labels for alpha={alpha}\")\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "plot_results(alpha, X_test, y_pred_score, y_ps_score)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "6fb60068",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "alpha2 = np.arange(0.02, 0.98, 0.02)\n",
    "_, y_ps_score2 = mapie_score.predict(X_test, alpha=alpha2)\n",
    "coverages_score = [\n",
    "    classification_coverage_score(y_test, y_ps_score2[:, :, i])\n",
    "    for i, _ in enumerate(alpha2)\n",
    "]\n",
    "widths_score = [\n",
    "    classification_mean_width_score(y_ps_score2[:, :, i])\n",
    "    for i, _ in enumerate(alpha2)\n",
    "]\n",
    "\n",
    "\n",
    "def plot_coverages_widths(alpha, coverage, width, method):\n",
    "    fig, axs = plt.subplots(1, 2, figsize=(12, 5))\n",
    "    axs[0].scatter(1 - alpha, coverage, label=method)\n",
    "    axs[0].set_xlabel(\"1 - alpha\")\n",
    "    axs[0].set_ylabel(\"Coverage score\")\n",
    "    axs[0].plot([0, 1], [0, 1], label=\"x=y\", color=\"black\")\n",
    "    axs[0].legend()\n",
    "    axs[1].scatter(1 - alpha, width, label=method)\n",
    "    axs[1].set_xlabel(\"1 - alpha\")\n",
    "    axs[1].set_ylabel(\"Average size of prediction sets\")\n",
    "    axs[1].legend()\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "plot_coverages_widths(alpha2, coverages_score, widths_score, \"Score\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "cad5830d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.preprocessing import LabelEncoder\n",
    "from sklearn.linear_model import LogisticRegression\n",
    "\n",
    "X_train, X_rest1, y_train, y_rest1 = train_test_split(\n",
    "X, y, train_size=500, random_state=2\n",
    ")\n",
    "# From the remaining data, split of test data\n",
    "X_test, X_rest2, y_test, y_rest2 = train_test_split(\n",
    "X_rest1, y_rest1, train_size=400, random_state=42\n",
    ")\n",
    "# Split remaining into calibration and \"new\" data\n",
    "X_calib, X_new, y_calib, y_new = train_test_split(\n",
    "X_rest2, y_rest2, train_size=200, random_state=42\n",
    ")\n",
    "\n",
    "# Fit the model\n",
    "model = LogisticRegression(random_state=0).fit(X_train, y_train)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "786fce44",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Accuracy: 0.905\n",
      "    0    1\n",
      "0  35   35\n",
      "1   3  327\n"
     ]
    }
   ],
   "source": [
    "from sklearn.metrics import confusion_matrix\n",
    "# Check accuracy\n",
    "y_pred = model.predict(X_test)\n",
    "print(\"Accuracy:\", (y_pred == y_test).mean())\n",
    "# Create the confusion matrix\n",
    "cm = confusion_matrix(y_test, y_pred)\n",
    "print(pd.DataFrame(cm))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "4df63c49",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Setting the alpha so that we get 95% prediction sets\n",
    "alpha = 0.05\n",
    "# define quantile\n",
    "q_level = np.ceil((n+1)*(1-alpha))/n\n",
    "qhat = np.quantile(scores, q_level)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "54457532",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "# Get the \"probabilities\" from the model\n",
    "predictions = model.predict_proba(X_calib)\n",
    "# Get for each instance the actual probability of ground truth\n",
    "prob_for_true_class = predictions[np.arange(len(y_calib)),y_calib]\n",
    "# Create a histogram\n",
    "plt.hist(1 - prob_for_true_class, bins=50, range=(0, 1))\n",
    "# Add a title and labels\n",
    "plt.xlabel(\"1 - s(y,x)\")\n",
    "plt.ylabel(\"Frequency\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "8d8177d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "prediction_sets = (1 - model.predict_proba(X_new) <= qhat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "34ef9c8a",
   "metadata": {},
   "outputs": [],
   "source": [
    "from mapie.classification import MapieClassifier\n",
    "cp = MapieClassifier(estimator=model, cv=\"prefit\", method=\"mondrian\")\n",
    "cp.fit(X_calib, y_calib)\n",
    "y_pred, y_set = cp.predict(X_new, alpha=0.15)\n",
    "y_set = np.squeeze(y_set)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "681ddb46",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2    710913\n",
      "1    336560\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "# first count number of classes per bean\n",
    "set_sizes = y_set.sum(axis=1)\n",
    "# use pandas to compute how often each size occurs\n",
    "print(pd.Series(set_sizes).value_counts())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "aaf45a7e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2    1033213\n",
      "1      14260\n",
      "dtype: int64\n"
     ]
    }
   ],
   "source": [
    "y_pred, y_set = cp.predict(X_new, alpha=0.01)\n",
    "# remove the 1-dim dimension\n",
    "y_set = np.squeeze(y_set)\n",
    "# first count number of classes per bean\n",
    "set_sizes = y_set.sum(axis=1)\n",
    "# use pandas to compute how often each size occurs\n",
    "print(pd.Series(set_sizes).value_counts())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8b1150fb",
   "metadata": {},
   "source": [
    "## CP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "406d9cae",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Coverage: 99.40%\n",
      "Avg. set size: 1.99\n"
     ]
    }
   ],
   "source": [
    "cov = classification_coverage_score(y_new, y_set)\n",
    "setsize = classification_mean_width_score(y_set)\n",
    "print('Coverage: {:.2%}'.format(cov))\n",
    "print('Avg. set size: {:.2f}'.format(setsize))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "81855451",
   "metadata": {},
   "outputs": [],
   "source": [
    "mapie_score = MapieClassifier(model, cv='prefit', method='mondrian')\n",
    "mapie_score.fit(X_calib, y_calib)\n",
    "y_pred, y_set = mapie_score.predict(X_new, alpha=0.05)\n",
    "y_set = np.squeeze(y_set)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "dd62a745",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Coverage: 95.67%\n",
      "Avg. set size: 1.93\n"
     ]
    }
   ],
   "source": [
    "cov = classification_coverage_score(y_new, y_set)\n",
    "setsize = classification_mean_width_score(y_set)\n",
    "print('Coverage: {:.2%}'.format(cov))\n",
    "print(\"Avg. set size: {:.2f}\".format(setsize))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "1a6c7042",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Accuracy: 0.905\n",
      "    0    1\n",
      "0  35   35\n",
      "1   3  327\n"
     ]
    }
   ],
   "source": [
    "from sklearn.metrics import confusion_matrix\n",
    "# Check accuracy\n",
    "y_pred = model.predict(X_test)\n",
    "print(\"Accuracy:\", (y_pred == y_test).mean())\n",
    "# Create the confusion matrix\n",
    "cm = confusion_matrix(y_test, y_pred)\n",
    "print(pd.DataFrame(cm))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "eccd0b24",
   "metadata": {},
   "outputs": [],
   "source": [
    "from typing import Any, Dict, List, Optional, Union\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from sklearn.model_selection import KFold\n",
    "from sklearn.naive_bayes import GaussianNB\n",
    "from typing_extensions import TypedDict\n",
    "\n",
    "from mapie._typing import NDArray\n",
    "from mapie.classification import MapieClassifier\n",
    "from mapie.metrics import (classification_coverage_score,\n",
    "                           classification_mean_width_score)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "eaa3d782",
   "metadata": {},
   "outputs": [],
   "source": [
    "kf = KFold(n_splits=5, shuffle=True)\n",
    "clfs, mapies, y_preds, y_ps_mapies = {}, {}, {}, {}\n",
    "methods = [\"mondrian\"]\n",
    "alpha = np.arange(0.01, 1, 0.01)\n",
    "for method in methods:\n",
    "    clfs_, mapies_, y_preds_, y_ps_mapies_ = {}, {}, {}, {}\n",
    "    for fold, (train_index, calib_index) in enumerate(kf.split(X_train)):\n",
    "        clf = GaussianNB().fit(X_train[train_index], y_train[train_index])\n",
    "        clfs_[fold] = clf\n",
    "        mapie = MapieClassifier(estimator=clf, cv=\"prefit\", method=method)\n",
    "        mapie.fit(X_train[calib_index], y_train[calib_index])\n",
    "        mapies_[fold] = mapie\n",
    "        y_pred_mapie, y_ps_mapie = mapie.predict(\n",
    "            X_test, alpha=alpha, include_last_label=\"randomized\"\n",
    "        )\n",
    "        y_preds_[fold], y_ps_mapies_[fold] = y_pred_mapie, y_ps_mapie\n",
    "    clfs[method], mapies[method], y_preds[method], y_ps_mapies[method] = (\n",
    "        clfs_, mapies_, y_preds_, y_ps_mapies_\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "8ad6b518",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_results(\n",
    "        mapies: Dict[int, Any],\n",
    "        X_test: NDArray,\n",
    "        X_test2: NDArray,\n",
    "        y_test2: NDArray,\n",
    "        alpha: float,\n",
    "        method: str\n",
    ") -> None:\n",
    "    #tab10 = plt.cm.get_cmap('Purples', 4)\n",
    "    fig, axs = plt.subplots(1, len(mapies), figsize=(20, 4))\n",
    "    for i, (_, mapie) in enumerate(mapies.items()):\n",
    "        y_pi_sums = mapie.predict(\n",
    "            X_test,\n",
    "            alpha=alpha,\n",
    "            include_last_label=True\n",
    "        )[1][:, :, 0].sum(axis=1)\n",
    "        axs[i].scatter(\n",
    "            X_test[:, 0],\n",
    "            X_test[:, 1],\n",
    "            c=y_pi_sums,\n",
    "            marker='.',\n",
    "            s=10,\n",
    "            alpha=1,\n",
    "            #cmap=tab10,\n",
    "            vmin=0,\n",
    "            vmax=3\n",
    "        )\n",
    "        coverage = classification_coverage_score(\n",
    "            y_test2, mapie.predict(X_test2, alpha=alpha)[1][:, :, 0]\n",
    "        )\n",
    "        axs[i].set_title(f\"coverage = {coverage:.3f}\")\n",
    "    plt.suptitle(\n",
    "        \"Number of labels in prediction sets \"\n",
    "        f\"for the {method} method\"\n",
    "    )\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "f7736f7e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABj4AAAGbCAYAAAB00unuAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAABzKklEQVR4nO3deVxWdf7//ycqXCAKbshSqLjlboapuGQZIzlqOtI6VmimjaGlztREi3tSTqO0oGZfQ60cy1JHy7Rcm1LMKOdj6Zi7loJNBrjEorx/f/jjGi/ZLhC44FyP++12bnWd877Oeb3Puc7L6+J1zvt4GGOMAAAAAAAAAAAALKCGqwMAAAAAAAAAAAAoLxQ+AAAAAAAAAACAZVD4AAAAAAAAAAAAlkHhAwAAAAAAAAAAWAaFDwAAAAAAAAAAYBkUPgAAAAAAAAAAgGVQ+AAAAAAAAAAAAJZB4QMAAAAAAAAAAFgGhQ8AAAAAAAAAAGAZFD4AALCoqVOnysPDo1K2deutt+rWW2+1v966das8PDz0wQcfVMr2R4wYoWbNmlXKtsrq3LlzeuSRRxQUFCQPDw9NmDDB1SGhgjVr1kyDBg1ydRiSCp6jR48elYeHhxYvXmyfN2LECNWpU6fyg7tKZeauq13reerh4aGpU6eW2K40fXz77bfVpk0beXp6ql69eqWKp7zkf15efvlll2y/Ksr/d27r1q1Otb/6HHQnixcvloeHh77++usK35Y772cAAOCIwgcAANVA/h8N8idvb2+FhIQoKipKr776qs6ePVsu2zl58qSmTp2q3bt3l8v6ylNVjs0Zs2bN0uLFizV27Fi9/fbbevDBB10dEuAyFy5c0NSpU53+o3FlqWrn6X/+8x+NGDFCLVq00JtvvqmFCxdW6PbWrVvnVOEGKMy8efMciqkAAACuVMvVAQAAAOdNnz5dYWFhys3NVWpqqrZu3aoJEyZozpw5WrNmjTp16mRv+9xzz+npp58u1fpPnjypadOmqVmzZrrxxhudft+nn35aqu2URXGxvfnmm8rLy6vwGK7F5s2b1aNHD02ZMsXVoQBq2rSpfvvtN3l6erpk+xcuXNC0adMkqcDV2WXJXeWlqp2nW7duVV5enl555RW1bNmywre3bt06JSYmUvyoAJXx76SrzZs3T40aNdKIESNcHQoAAACFDwAAqpMBAwaoa9eu9tdxcXHavHmzBg0apDvvvFP79u2Tj4+PJKlWrVqqVati/6m/cOGCateuLS8vrwrdTklc9cfb0jh9+rTatWvn6jCckpeXp5ycHHl7e7s6FFSQ/DvHysvFixeVl5dXLrmgMnJXUaraeXr69GlJKtchrvLzNipHVfl3EgAAwN0w1BUAANVcv3799Pzzz+vYsWN655137PMLG0P+s88+U+/evVWvXj3VqVNHN9xwg5555hlJl68svvnmmyVJI0eOtA+rlT9sxa233qoOHTooJSVFt9xyi2rXrm1/b1Fjal+6dEnPPPOMgoKC5OvrqzvvvFMnTpxwaNOsWbNCrw69cp0lxVbYMz7Onz+vP//5zwoNDZXNZtMNN9ygl19+WcYYh3YeHh4aN26cVq9erQ4dOshms6l9+/Zav3594Tv8KqdPn9aoUaMUGBgob29vde7cWUuWLLEvzx8H/siRI/r444/tsR89erTIdRZ3nPJlZWVp6tSpat26tby9vRUcHKxhw4bp0KFDZd4H7777rtq3by+bzWbv/08//aSHH35YgYGB9n3z1ltvFYj5tddeU/v27VW7dm3Vr19fXbt21bJly655/0mOzxdYuHChWrRoIZvNpptvvlm7du0qcRuSlJ6ergkTJtj3RcuWLfXSSy8VuFPo5ZdfVs+ePdWwYUP5+PgoPDy8yGfVvPPOO+rWrZu9z7fcckuhV3V/8cUX6tatm7y9vdW8eXMtXbrUqZjzr/Tv2LGjvL29FRAQoDvuuMNhnPykpCT169dPjRs3ls1mU7t27TR//vwS113YMz7yHT58WFFRUfL19VVISIimT5/u8Jm58ngkJCTYj8fevXuVk5OjyZMnKzw8XP7+/vL19VWfPn20ZcsWh/cHBARIkqZNm2Y/J/LvMigsd128eFEzZsywb6tZs2Z65plnlJ2d7dAu/7kqpd3nJZ2nznxOi/LFF1/o5ptvlre3t1q0aKE33njDqfc1a9bMfudJQEBAgeeHzJs3z36+hoSEKDY2Vunp6Q7rKC5vX23EiBFKTEyUJIehFa/mzDn4n//8R3fddZcaNGggb29vde3aVWvWrCmxz1d+thITE9W8eXPVrl1b/fv314kTJ2SM0YwZM3T99dfLx8dHQ4YM0ZkzZwqspzT7Zu/evbrttttUu3ZtXXfddZo9e3aB9f34448aOnSofH191bhxY02cOLHAZ+/KdTrz76Qz58rV+6Qs+S9/qMwvvvhCjz/+uAICAlSvXj09+uijysnJUXp6uh566CHVr19f9evX11NPPVXg34i8vDwlJCSoffv28vb2VmBgoB599FH9+uuv9jbNmjXT999/r23bttk/O1d/L8jOztakSZMUEBAgX19f/eEPf9DPP/9cIGZnjp/0v8+ij4+PunXrpn/9618l7g8AAOA+uOMDAAALePDBB/XMM8/o008/1ejRowtt8/3332vQoEHq1KmTpk+fLpvNpoMHD+rLL7+UJLVt21bTp0/X5MmTNWbMGPXp00eS1LNnT/s6fvnlFw0YMED33XefHnjgAQUGBhYb1wsvvCAPDw/99a9/1enTp5WQkKDIyEjt3r3bfmeKM5yJ7UrGGN15553asmWLRo0apRtvvFEbNmzQk08+qZ9++klz5851aP/FF19o5cqVeuyxx1S3bl29+uqrio6O1vHjx9WwYcMi4/rtt99066236uDBgxo3bpzCwsK0YsUKjRgxQunp6XriiSfUtm1bvf3225o4caKuv/56/fnPf5Yk+x9+r1bScZIuF5QGDRqkTZs26b777tMTTzyhs2fP6rPPPtN3332nFi1alHofbN68We+//77GjRunRo0aqVmzZkpLS1OPHj3shZGAgAB98sknGjVqlDIzM+0Pfn7zzTf1+OOP66677tITTzyhrKws/d///Z927typP/7xj9e0/660bNkynT17Vo8++qg8PDw0e/ZsDRs2TIcPHy72rp8LFy6ob9+++umnn/Too4+qSZMm2r59u+Li4nTq1CklJCTY277yyiu68847NXz4cOXk5Gj58uW6++679dFHH2ngwIH2dtOmTdPUqVPVs2dPTZ8+XV5eXtq5c6c2b96s/v3729sdPHhQd911l0aNGqWYmBi99dZbGjFihMLDw9W+ffsiY5akUaNGafHixRowYIAeeeQRXbx4Uf/617+UnJxsv/Nr/vz5at++ve68807VqlVLa9eu1WOPPaa8vDzFxsYWu/7CXLp0SXfccYd69Oih2bNna/369ZoyZYouXryo6dOnO7RNSkpSVlaWxowZI5vNpgYNGigzM1P/7//9P91///0aPXq0zp49q0WLFikqKkpfffWVbrzxRgUEBGj+/PkaO3as/vCHP2jYsGGS5DBU39UeeeQRLVmyRHfddZf+/Oc/a+fOnYqPj9e+ffu0atUqh7Zl2efFnael/Zxeac+ePerfv78CAgI0depUXbx4UVOmTCkxd0pSQkKCli5dqlWrVmn+/PmqU6eOfR9NnTpV06ZNU2RkpMaOHav9+/dr/vz52rVrl7788kuH88HZvP3oo4/q5MmT+uyzz/T2228X2saZc/D7779Xr169dN111+npp5+Wr6+v3n//fQ0dOlQffvih/vCHP5TY93fffVc5OTkaP368zpw5o9mzZ+uee+5Rv379tHXrVv31r3/VwYMH9dprr+kvf/mLQzG2NPvm119/1R133KFhw4bpnnvu0QcffKC//vWv6tixowYMGCDpcp66/fbbdfz4cT3++OMKCQnR22+/rc2bNxcau7P725lzpbT7vjjjx49XUFCQpk2bpuTkZC1cuFD16tXT9u3b1aRJE82aNUvr1q3T3/72N3Xo0EEPPfSQ/b2PPvqoFi9erJEjR+rxxx/XkSNH9Prrr+vbb7+179OEhASNHz9ederU0bPPPitJBfo+fvx41a9fX1OmTNHRo0eVkJCgcePG6b333iv18Vu0aJEeffRR9ezZUxMmTNDhw4d15513qkGDBgoNDS1xfwAAADdgAABAlZeUlGQkmV27dhXZxt/f33Tp0sX+esqUKebKf+rnzp1rJJmff/65yHXs2rXLSDJJSUkFlvXt29dIMgsWLCh0Wd++fe2vt2zZYiSZ6667zmRmZtrnv//++0aSeeWVV+zzmjZtamJiYkpcZ3GxxcTEmKZNm9pfr1692kgyM2fOdGh31113GQ8PD3Pw4EH7PEnGy8vLYd6///1vI8m89tprBbZ1pYSEBCPJvPPOO/Z5OTk5JiIiwtSpU8eh702bNjUDBw4sdn3GOHec3nrrLSPJzJkzp8CyvLw8Y0zp90GNGjXM999/79B21KhRJjg42Pz3v/91mH/fffcZf39/c+HCBWOMMUOGDDHt27cvsW9Xc3b/HTlyxEgyDRs2NGfOnLG3/ec//2kkmbVr1xa7nRkzZhhfX1/zww8/OMx/+umnTc2aNc3x48ft8/L7dGU8HTp0MP369bPPO3DggKlRo4b5wx/+YC5duuTQPn//G3P5mEsyn3/+uX3e6dOnjc1mM3/+85+LjXnz5s1Gknn88ccLLLtyG1fHa4wxUVFRpnnz5g7zrj6f8vfpledTTEyMkWTGjx/vsK2BAwcaLy8v+2cy/71+fn7m9OnTDtu5ePGiyc7Odpj366+/msDAQPPwww/b5/38889GkpkyZUqB+K/OXbt37zaSzCOPPOLQ7i9/+YuRZDZv3myfdy37PP/9V5+npTnPr+7T0KFDjbe3tzl27Jh93t69e03NmjWNMz/F8vfFlfng9OnTxsvLy/Tv39/h8/f6668bSeatt96yzysubxcmNja20LhKcw7efvvtpmPHjiYrK8s+Ly8vz/Ts2dO0atWq2O3nbycgIMCkp6fb58fFxRlJpnPnziY3N9c+//777zdeXl72bZVl3yxdutQ+Lzs72wQFBZno6Gj7vPzj//7779vnnT9/3rRs2dJIMlu2bCmwTmf+nXT2XLnW/Jf//SEqKsohd0RERBgPDw/zpz/9ySGm66+/3iHOf/3rX0aSeffddx3Wu379+gLz27dv7/Deq2OIjIx0iGHixImmZs2a9mPt7PHLyckxjRs3NjfeeKPDPly4cKGRVGgMAADA/TDUFQAAFlGnTh2dPXu2yOX5Y8T/85//LPODwG02m0aOHOl0+4ceekh169a1v77rrrsUHBysdevWlWn7zlq3bp1q1qypxx9/3GH+n//8Zxlj9MknnzjMj4yMVIsWLeyvO3XqJD8/Px0+fLjE7QQFBen++++3z/P09NTjjz+uc+fOadu2baWO3Znj9OGHH6pRo0YaP358gWX5Q9OUdh/07dvX4dkGxhh9+OGHGjx4sIwx+u9//2ufoqKilJGRoW+++cYe848//uj0sFP5Srv/7r33XtWvX9/+Ov/On5KO04oVK9SnTx/Vr1/foR+RkZG6dOmSPv/8c3vbK+9E+vXXX5WRkaE+ffrY+ypJq1evVl5eniZPnqwaNRy/Tl89NFC7du3scUqX7yC44YYbSoz5ww8/lIeHR6EP2b5yG1fGm5GRof/+97/q27evDh8+rIyMjGK3UZRx48Y5bGvcuHHKycnRxo0bHdpFR0cXuHOpZs2a9mcZ5OXl6cyZM7p48aK6du3qsA9LIz9fTJo0yWF+/l0ZH3/8scP8su7z4rZflvP80qVL2rBhg4YOHaomTZrY57dt21ZRUVFlikWSNm7cqJycHE2YMMHh8zd69Gj5+fkV2B+lzdvFKekcPHPmjDZv3qx77rlHZ8+etZ9rv/zyi6KionTgwAH99NNPJW7n7rvvlr+/v/119+7dJUkPPPCAw/NfunfvrpycHPs6S7tv6tSpowceeMD+2svLS926dXP4rKxbt07BwcG666677PNq166tMWPGFBq7s/u7tOdKWfNfvlGjRjnkju7du8sYo1GjRjnE1LVrV4d1rlixQv7+/vrd737nkD/Dw8NVp06dAkNzFWfMmDEOMfTp00eXLl3SsWPHJDl//L7++mudPn1af/rTnxyenTJixAiHzw0AAHBvFD4AALCIc+fOORQZrnbvvfeqV69eeuSRRxQYGKj77rtP77//fqmKINddd12pHtDaqlUrh9ceHh5q2bJlsc+3KA/Hjh1TSEhIgf3Rtm1b+/IrXflHyXz169d3GL+8qO20atWqwB+/i9qOM5w5TocOHdINN9xQ7AOgS7sPwsLCHF7//PPPSk9P18KFCxUQEOAw5f9RL//By3/9619Vp04ddevWTa1atVJsbKzD0FzFxVia/Xf1ccr/I2BJx+nAgQNav359gX5ERkY69EOSPvroI/Xo0UPe3t5q0KCBfVimK4sIhw4dUo0aNZx6CHZZP1uHDh1SSEiIGjRoUGy7L7/8UpGRkfL19VW9evUUEBBgf6ZAWQofNWrUUPPmzR3mtW7dWpIKnLdXf2byLVmyRJ06dZK3t7caNmyogIAAffzxx2UuxBw7dkw1atRQy5YtHeYHBQWpXr165XY+F7f9spznP//8s3777bcCeVCSbrjhhjLFcuX2rl6Hl5eXmjdvXiCe0ubt4pR0Dh48eFDGGD3//PMFzrf8It6V55uz28n/Y/bVQxjlz8/ffmn3zfXXX1+gWHn1Z+XYsWNq2bJlgXZFHcPS7O/SnCtlzX9Fvb+4fXrlOg8cOKCMjAw1bty4wDE9d+6cU8fT2T44e/zy/3v1ueXp6VkgfwEAAPfFMz4AALCAH3/8URkZGQX+MHglHx8fff7559qyZYs+/vhjrV+/Xu+995769eunTz/9VDVr1ixxO6V5LoezCnt4rnT5amlnYioPRW3HXPWA18pQHseprNu9Un6h5YEHHlBMTEyh78l/3kDbtm21f/9+ffTRR1q/fr0+/PBDzZs3T5MnT9a0adPKLcayHqe8vDz97ne/01NPPVXo8vw/7P/rX//SnXfeqVtuuUXz5s1TcHCwPD09lZSU5NSD2sszZmccOnRIt99+u9q0aaM5c+YoNDRUXl5eWrdunebOnVvmO7ucVVg+eOeddzRixAgNHTpUTz75pBo3bqyaNWsqPj5ehw4duqbtFZUrrlaVzueqoDzzdkn7Nv8z95e//KXIu1qK+3eqpO2U97GtiM+Ks/u7tOfKtcZamn165Trz8vLUuHFjvfvuu4W+v6jnVZUmBnc9NwEAQMWi8AEAgAXkP4i2pOFTatSoodtvv12333675syZo1mzZunZZ5/Vli1bFBkZ6fQfFp114MABh9fGGB08eNDhIcb169dXenp6gfceO3bM4crN0sTWtGlTbdy4UWfPnnW44+E///mPfXl5aNq0qf7v//5PeXl5DleDX+t2SjpOLVq00M6dO5Wbm1vkQ22vdR8EBASobt26unTpkv3OiOL4+vrq3nvv1b333qucnBwNGzZML7zwguLi4uTt7V1kjBWx/67WokULnTt3rsR+fPjhh/L29taGDRtks9ns85OSkgqsLy8vT3v37i3wAOLy0qJFC23YsEFnzpwp8q6PtWvXKjs7W2vWrHG4kro0Q89cLS8vT4cPH7YXgyTphx9+kCQ1a9asxPd/8MEHat68uVauXOlwzl49ZFdpz+e8vDwdOHDAfpeFJKWlpSk9Pb3cPifFbb8sn9OAgAD5+PgUyIOStH///muKJ38dV+bInJwcHTlyxKnztSjX+m9Afjyenp7XFEdZVcS+adq0qb777jsZYxz2z7UcQ8n5c8XVWrRooY0bN6pXr14lFnWu9fPj7PHLb3fgwAH169fP3i43N1dHjhxR586drykOAABgDQx1BQBANbd582bNmDFDYWFhGj58eJHtzpw5U2Be/h9ts7OzJV3+47WkQgsRZbF06VKH54588MEHOnXqlAYMGGCf16JFCyUnJysnJ8c+76OPPtKJEycc1lWa2H7/+9/r0qVLev311x3mz507Vx4eHg7bvxa///3vlZqaqvfee88+7+LFi3rttddUp04d9e3bt9TrdOY4RUdH67///W+B/kn/u3L2WvdBzZo1FR0drQ8//FDfffddgeU///yz/f9/+eUXh2VeXl5q166djDHKzc0tchsVsf8Kc88992jHjh3asGFDgWXp6em6ePGipMt99vDw0KVLl+zLjx49qtWrVzu8Z+jQoapRo4amT59e4K6K8rpyOTo6WsaYQu+Yyd9G/tXTV24zIyOjQKGmtK78zBhj9Prrr8vT01O33357ie8tLKadO3dqx44dDu1q164tyfnzWZISEhIc5s+ZM0eSNHDgwBLXcS3K+jmtWbOmoqKitHr1ah0/ftw+f9++fYV+Fp0VGRkpLy8vvfrqqw77edGiRcrIyLim/XGt/wY0btxYt956q9544w2dOnWqwPIr80ZFqIh98/vf/14nT57UBx98YJ934cIFLVy48JpidfZccbV77rlHly5d0owZMwosu3jxosNnxdfX95q+Pzh7/Lp27aqAgAAtWLDA4bvD4sWLy+37CwAAqP644wMAgGrkk08+0X/+8x9dvHhRaWlp2rx5sz777DM1bdpUa9asKfLKekmaPn26Pv/8cw0cOFBNmzbV6dOnNW/ePF1//fXq3bu3pMtFiHr16mnBggWqW7eufH191b179yLH8i9JgwYN1Lt3b40cOVJpaWlKSEhQy5YtNXr0aHubRx55RB988IHuuOMO3XPPPTp06JDeeecdh4eNlza2wYMH67bbbtOzzz6ro0ePqnPnzvr000/1z3/+UxMmTCiw7rIaM2aM3njjDY0YMUIpKSlq1qyZPvjgA3355ZdKSEgo9pkrRXHmOD300ENaunSpJk2apK+++kp9+vTR+fPntXHjRj322GMaMmRIueyDF198UVu2bFH37t01evRotWvXTmfOnNE333yjjRs32os0/fv3V1BQkHr16qXAwEDt27dPr7/+ugYOHFjsPqiI/VeYJ598UmvWrNGgQYM0YsQIhYeH6/z589qzZ48++OADHT16VI0aNdLAgQM1Z84c3XHHHfrjH/+o06dPKzExUS1bttT//d//2dfXsmVLPfvss5oxY4b69OmjYcOGyWazadeuXQoJCVF8fPw1x3zbbbfpwQcf1KuvvqoDBw7ojjvuUF5env71r3/ptttu07hx49S/f395eXlp8ODBevTRR3Xu3Dm9+eabaty4caF/dHaGt7e31q9fr5iYGHXv3l2ffPKJPv74Yz3zzDNODWkzaNAgrVy5Un/4wx80cOBAHTlyRAsWLFC7du107tw5ezsfHx+1a9dO7733nlq3bq0GDRqoQ4cO6tChQ4F1du7cWTExMVq4cKHS09PVt29fffXVV1qyZImGDh2q2267rUx9dda1fE6nTZum9evXq0+fPnrsscfsBZP27ds7fKZKIyAgQHFxcZo2bZruuOMO3Xnnndq/f7/mzZunm2++2eFh3aUVHh4uSXr88ccVFRWlmjVr6r777ivVOhITE9W7d2917NhRo0ePVvPmzZWWlqYdO3boxx9/1L///e8yx1eSitg3o0eP1uuvv66HHnpIKSkpCg4O1ttvv20v3pWVs+eKq/Xt21ePPvqo4uPjtXv3bvXv31+enp46cOCAVqxYoVdeecX+4Pfw8HDNnz9fM2fOVMuWLdW4cWOHOzJK4uzx8/T01MyZM/Xoo4+qX79+uvfee3XkyBElJSXxjA8AAPA/BgAAVHlJSUlGkn3y8vIyQUFB5ne/+5155ZVXTGZmZoH3TJkyxVz5T/2mTZvMkCFDTEhIiPHy8jIhISHm/vvvNz/88IPD+/75z3+adu3amVq1ahlJJikpyRhjTN++fU379u0Lja9v376mb9++9tdbtmwxksw//vEPExcXZxo3bmx8fHzMwIEDzbFjxwq8/+9//7u57rrrjM1mM7169TJff/11gXUWF1tMTIxp2rSpQ9uzZ8+aiRMnmpCQEOPp6WlatWpl/va3v5m8vDyHdpJMbGxsgZiaNm1qYmJiCu3vldLS0szIkSNNo0aNjJeXl+nYsaM9rqvXN3DgwBLX5+xxunDhgnn22WdNWFiY8fT0NEFBQeauu+4yhw4dKrd9kN+/2NhYExoaat/O7bffbhYuXGhv88Ybb5hbbrnFNGzY0NhsNtOiRQvz5JNPmoyMjBL768z+O3LkiJFk/va3vxV4vyQzZcqUErdz9uxZExcXZ1q2bGm8vLxMo0aNTM+ePc3LL79scnJy7O0WLVpkWrVqZWw2m2nTpo1JSkoqcC7le+utt0yXLl2MzWYz9evXN3379jWfffaZfXlRx7ywz3ZhLl68aP72t7+ZNm3aGC8vLxMQEGAGDBhgUlJS7G3WrFljOnXqZLy9vU2zZs3MSy+9ZN566y0jyRw5cqTIbebv0yv3dUxMjPH19TWHDh0y/fv3N7Vr1zaBgYFmypQp5tKlSwXeW9jxyMvLM7NmzTJNmzY1NpvNdOnSxXz00UeFnqPbt2834eHhxsvLy+E4Fra/c3NzzbRp0+yf99DQUBMXF2eysrIc2l3rPi/q/c6e54V9Hrdt22bvZ/Pmzc2CBQuK/ExdLb/dzz//XGDZ66+/btq0aWM8PT1NYGCgGTt2rPn1118d2hSXtwtz8eJFM378eBMQEGA8PDzsMZb2HDx06JB56KGHTFBQkPH09DTXXXedGTRokPnggw+K3X5R28n/N2XFihUO8/P/bdy1a5fD/GvZN4V9Vo8dO2buvPNOU7t2bdOoUSPzxBNPmPXr1xtJZsuWLSWuM3/ZlZ9BZ8+Va81/Re2joj5b+XngagsXLjTh4eHGx8fH1K1b13Ts2NE89dRT5uTJk/Y2qampZuDAgaZu3bpGkr2/RcWQf1yv3IfGOHf8jDFm3rx5JiwszNhsNtO1a1fz+eefO32uAwAA6/MwhieJAQAAAAAAAAAAa+AZHwAAAAAAAAAAwDIofAAAAAAAAAAAAMug8AEAAAAAAAAAACyDwgcAAAAAAAAAALAMCh8AAAAAAAAAAMAyKHwAAAAAAAAAAADLoPABAAAAAAAAAAAsg8IHAAAAAAAAAACwDAofAAAAAAAAAADAMih8AAAAAAAAAAAAy6DwAQAAAAAAAAAALIPCBwAAAAAAAAAAsAwKHwAAAAAAAAAAwDIofAAAAAAAAAAAAMug8AEAAAAAAAAAACyDwgcAAAAAAAAAALAMCh8AAAAAAAAAAMAyKHwAAAAAAAAAAADLoPABAAAAAAAAAAAsg8IHAAAAAAAAAACwDAofAAAAAAAAAADAMih8AAAAAAAAAAAAy6DwAQAAAAAAAAAALIPCBwAAAAAAAAAAsIxarg7ganl5eTp58qTq1q0rDw8PV4cDoAozxujs2bMKCQlRjRrWqOOSAwE4w4r5TyIHAnCOFXMg+Q+As8iBANxVafNflSt8nDx5UqGhoa4OA0A1cuLECV1//fWuDqNckAMBlIaV8p9EDgRQOlbKgeQ/AKVFDgTgrpzNf1Wu8FG3bl1Jlzvg5+fn4mgAVGWZmZkKDQ215w0rIAcCcIYV859EDgTgHCvmQPIfAGeRAwG4q9LmvypX+Mi/pc3Pz49kB8ApVroVlhwIoDSslP8kciCA0rFSDiT/ASgtciAAd+Vs/rPGYIAAAAAAAAAAAACi8AEAAAAAAAAAACyEwgcAAAAAAAAAALAMCh8AAAAAAAAAAMAyKHwAAAAAAAAAAADLoPABAAAAAAAAAAAsg8IHAAAAAAAAAACwDAofAAAAAAAAAADAMih8AAAAAAAAAAAAy6DwAQAAAAAAAAAALIPCBwAAAAAAAAAAsIxarg6gUk31d7JdRsXGAVhIs6c/dqrd0RcHVnAkKBE5EChX5L9qhhwIlCtyYDVC/gPKHTmwGiEHAuWqOuU/7vgAAAAAAAAAAACWQeEDAAAAAAAAAABYBoUPAAAAAAAAAAVcunRJzz//vMLCwuTj46MWLVpoxowZMsbY2xhjNHnyZAUHB8vHx0eRkZE6cOCAC6MGAAofAAAAAAAAAArx0ksvaf78+Xr99de1b98+vfTSS5o9e7Zee+01e5vZs2fr1Vdf1YIFC7Rz5075+voqKipKWVlZLowcgLtzr4ebAwAAAAAAAHDK9u3bNWTIEA0cePlBxc2aNdM//vEPffXVV5Iu3+2RkJCg5557TkOGDJEkLV26VIGBgVq9erXuu+8+l8UOwL1xxwcAAAAAAACAAnr27KlNmzbphx9+kCT9+9//1hdffKEBAwZIko4cOaLU1FRFRkba3+Pv76/u3btrx44dLokZACQKHwAAACgBYzsDAAC4p6efflr33Xef2rRpI09PT3Xp0kUTJkzQ8OHDJUmpqamSpMDAQIf3BQYG2pddLTs7W5mZmQ4TAJQ3Ch8AAAAoFmM7AwAAuKf3339f7777rpYtW6ZvvvlGS5Ys0csvv6wlS5aUeZ3x8fHy9/e3T6GhoeUYMQBcRuEDAAAAxbpybOdmzZrprrvuUv/+/Ysc27lTp05aunSpTp48qdWrV7s2eAAAAJTZk08+ab/ro2PHjnrwwQc1ceJExcfHS5KCgoIkSWlpaQ7vS0tLsy+7WlxcnDIyMuzTiRMnKrYTANwShQ8AAAAUq6LGdmaYAwAAgKrtwoULqlHD8c+HNWvWVF5eniQpLCxMQUFB2rRpk315Zmamdu7cqYiIiELXabPZ5Ofn5zABQHmr5eoAAAAAULU9/fTTyszMVJs2bVSzZk1dunRJL7zwwjWN7SxdHuZg2rRpFRc4AAAArsngwYP1wgsvqEmTJmrfvr2+/fZbzZkzRw8//LAkycPDQxMmTNDMmTPVqlUrhYWF6fnnn1dISIiGDh3q2uABuDUKHwAAACjWlWM7t2/fXrt379aECRMUEhKimJiYMq83Li5OkyZNsr/OzMxkjGcAAIAq5LXXXtPzzz+vxx57TKdPn1ZISIgeffRRTZ482d7mqaee0vnz5zVmzBilp6erd+/eWr9+vby9vV0YOQB3R+EDAAAAxbpybGdJ6tixo44dO6b4+HjFxMQ4jO0cHBxsf19aWppuvPHGItdrs9lks9kqNHYAAACUXd26dZWQkKCEhIQi23h4eGj69OmaPn165QUGACXgGR8AAAAoVkWM7QwAAAAAQEXhjg8AAAAUi7GdAQAAAADVCYUPAAAAFIuxnQEAAAAA1QlDXQGAky5duqTnn39eYWFh8vHxUYsWLTRjxgwZY+xtjDGaPHmygoOD5ePjo8jISB04cMCFUQPAtcsf2/nYsWP67bffdOjQIc2cOVNeXl72NvljO6empiorK0sbN25U69atXRg1AAAAAMBdUfgAACe99NJLmj9/vl5//XXt27dPL730kmbPnq3XXnvN3mb27Nl69dVXtWDBAu3cuVO+vr6KiopSVlaWCyMHAAAAAAAA3AeFDwBw0vbt2zVkyBANHDhQzZo101133aX+/fvrq6++knT5bo+EhAQ999xzGjJkiDp16qSlS5fq5MmTWr16tWuDBwAAQJk0a9ZMHh4eBabY2FhJUlZWlmJjY9WwYUPVqVNH0dHRSktLc3HUAAAA7q1UhQ+GeQHgznr27KlNmzbphx9+kCT9+9//1hdffKEBAwZIko4cOaLU1FRFRkba3+Pv76/u3btrx44dha4zOztbmZmZDhMAAACqjl27dunUqVP26bPPPpMk3X333ZKkiRMnau3atVqxYoW2bdumkydPatiwYa4MGQAAwO2V6uHm+cO8LFmyRO3bt9fXX3+tkSNHyt/fX48//rik/w3zsmTJEoWFhen5559XVFSU9u7dy8MtAVRrTz/9tDIzM9WmTRvVrFlTly5d0gsvvKDhw4dLklJTUyVJgYGBDu8LDAy0L7tafHy8pk2bVrGBAwAAoMwCAgIcXr/44otq0aKF+vbtq4yMDC1atEjLli1Tv379JElJSUlq27atkpOT1aNHD1eEDAAA4PZKdccHw7wAcGfvv/++3n33XS1btkzffPONlixZopdffllLliwp8zrj4uKUkZFhn06cOFGOEQMAAKA85eTk6J133tHDDz8sDw8PpaSkKDc31+GO3zZt2qhJkyZF3vELAACAileqwgfDvABwZ08++aSefvpp3XffferYsaMefPBBTZw4UfHx8ZKkoKAgSSowpnNaWpp92dVsNpv8/PwcJgAAAFRNq1evVnp6ukaMGCHp8h2/Xl5eqlevnkO74u74lfgdDAAAUNFKVfjI/4NfmzZt5OnpqS5dumjChAnXPMyLv7+/fQoNDS1LPwCgwl24cEE1ajimzZo1ayovL0+SFBYWpqCgIG3atMm+PDMzUzt37lRERESlxgoAAIDyt2jRIg0YMEAhISHXtB5+BwMAAFSsUhU+GOYFgDsbPHiwXnjhBX388cc6evSoVq1apTlz5ugPf/iDJMnDw0MTJkzQzJkztWbNGu3Zs0cPPfSQQkJCNHToUNcGDwAAgGty7Ngxbdy4UY888oh9XlBQkHJycpSenu7Qtrg7fiV+BwMAAFS0Uj3c/MphXiSpY8eOOnbsmOLj4xUTE+MwzEtwcLD9fWlpabrxxhsLXafNZpPNZitj+ABQeV577TU9//zzeuyxx3T69GmFhITo0Ucf1eTJk+1tnnrqKZ0/f15jxoxRenq6evfurfXr18vb29uFkQMAAOBaJSUlqXHjxho4cKB9Xnh4uDw9PbVp0yZFR0dLkvbv36/jx48Xe8cvv4MBAAAqVqkKH6UZ5iW/0JE/zMvYsWPLJ2IAcJG6desqISFBCQkJRbbx8PDQ9OnTNX369MoLDAAAABUqLy9PSUlJiomJUa1a//sZ7e/vr1GjRmnSpElq0KCB/Pz8NH78eEVERKhHjx4ujBgAAMC9larwkT/MS5MmTdS+fXt9++23mjNnjh5++GFJjsO8tGrVSmFhYXr++ecZ5gUAAAAAUG1t3LhRx48ft//2vdLcuXNVo0YNRUdHKzs7W1FRUZo3b54LogQAAEC+UhU+GOYFAAAAAOBu+vfvL2NMocu8vb2VmJioxMTESo4KAAAARSlV4YNhXgAAAAAAAAAAQFVWo+QmAAAAAAAAAAAA1QOFDwAAAAAAAAAAYBkUPgAAAAAAAAAAgGVQ+AAAAAAAAAAAAJZB4QMAAAAAAAAAAFgGhQ8AAAAAAAAAAGAZFD4AAAAAAAAAAIBlUPgAAAAAAAAAAACWQeEDAAAAAAAAQAHNmjWTh4dHgSk2NlaSlJWVpdjYWDVs2FB16tRRdHS00tLSXBw1AFD4AAAAAAAAAFCIXbt26dSpU/bps88+kyTdfffdkqSJEydq7dq1WrFihbZt26aTJ09q2LBhrgwZACRJtVwdAAAAAAAAAICqJyAgwOH1iy++qBYtWqhv377KyMjQokWLtGzZMvXr10+SlJSUpLZt2yo5OVk9evRwRcgAIIk7PgAAAOAEhjkAAABwbzk5OXrnnXf08MMPy8PDQykpKcrNzVVkZKS9TZs2bdSkSRPt2LGjyPVkZ2crMzPTYQKA8kbhAwAAACVimAMAAAD3tnr1aqWnp2vEiBGSpNTUVHl5ealevXoO7QIDA5WamlrkeuLj4+Xv72+fQkNDKzBqAO6KwgcAAABKFBAQoKCgIPv00UcfFRjmYM6cOerXr5/Cw8OVlJSk7du3Kzk52dWhAwAAoBwsWrRIAwYMUEhIyDWtJy4uThkZGfbpxIkT5RQhAPwPz/gAAABAqeQPczBp0iSnhjkoanzn7OxsZWdn218zzAEAAEDVdOzYMW3cuFErV660zwsKClJOTo7S09Md7vpIS0tTUFBQkeuy2Wyy2WwVGS4AcMcHAAAASodhDgAAANxLUlKSGjdurIEDB9rnhYeHy9PTU5s2bbLP279/v44fP66IiAhXhAkAdhQ+AAAAUCoMcwAAAOA+8vLylJSUpJiYGNWq9b/BY/z9/TVq1ChNmjRJW7ZsUUpKikaOHKmIiIgi7/gFgMrCUFcAAABwGsMcAAAAuJeNGzfq+PHjevjhhwssmzt3rmrUqKHo6GhlZ2crKipK8+bNc0GUAOCIOz4AAADgNIY5AAAAcC/9+/eXMUatW7cusMzb21uJiYk6c+aMzp8/r5UrVxZ74QsAVBbu+AAAAIBTnBnmoEGDBvLz89P48eMZ5gAAAAAA4BIUPgAAAOAUhjkAAAAAAFQHFD4AAADglPxhDgqTP8xBYmJiJUcFAAAAAIAjnvEBAAAAAAAAAAAsg8IHAAAAAAAAAACwDAofAAAAAAAAAADAMih8AAAAAAAAAAAAy6DwAQAAAAAAAAAALIPCBwAAAAAAxfjpp5/0wAMPqGHDhvLx8VHHjh319ddf25cbYzR58mQFBwfLx8dHkZGROnDggAsjBgAAcG8UPgAAAAAAKMKvv/6qXr16ydPTU5988on27t2rv//976pfv769zezZs/Xqq69qwYIF2rlzp3x9fRUVFaWsrCwXRg4AAOC+ark6AAAAAAAAqqqXXnpJoaGhSkpKss8LCwuz/78xRgkJCXruuec0ZMgQSdLSpUsVGBio1atX67777qv0mAEAANwdd3wAAAAAAFCENWvWqGvXrrr77rvVuHFjdenSRW+++aZ9+ZEjR5SamqrIyEj7PH9/f3Xv3l07duwodJ3Z2dnKzMx0mAAAAFB+KHwAAAAAAFCEw4cPa/78+WrVqpU2bNigsWPH6vHHH9eSJUskSampqZKkwMBAh/cFBgbal10tPj5e/v7+9ik0NLRiOwEAAOBmKHwAAAAAAFCEvLw83XTTTZo1a5a6dOmiMWPGaPTo0VqwYEGZ1xkXF6eMjAz7dOLEiXKMGAAAABQ+AAAAAAAoQnBwsNq1a+cwr23btjp+/LgkKSgoSJKUlpbm0CYtLc2+7Go2m01+fn4OEwAAAMoPhQ8AAAAAAIrQq1cv7d+/32HeDz/8oKZNm0q6/KDzoKAgbdq0yb48MzNTO3fuVERERKXGCgAAgMtquToAAAAAAACqqokTJ6pnz56aNWuW7rnnHn311VdauHChFi5cKEny8PDQhAkTNHPmTLVq1UphYWF6/vnnFRISoqFDh7o2eAAAADdF4QMAAAAAgCLcfPPNWrVqleLi4jR9+nSFhYUpISFBw4cPt7d56qmndP78eY0ZM0bp6enq3bu31q9fL29vbxdGDgAA4L4ofAAAAAAAUIxBgwZp0KBBRS738PDQ9OnTNX369EqMCgAAAEXhGR8AAAAAAAAAAMAyKHwAAAAAAAAAAADLoPABAAAAAAAAAAAsg8IHAAAAAAAAAACwDAofAAAAAAAAAADAMih8AAAAAAAAAAAAy6DwAQAAAAAAAKBQP/30kx544AE1bNhQPj4+6tixo77++mv7cmOMJk+erODgYPn4+CgyMlIHDhxwYcQAQOEDAAAAAAAAQCF+/fVX9erVS56envrkk0+0d+9e/f3vf1f9+vXtbWbPnq1XX31VCxYs0M6dO+Xr66uoqChlZWW5MHIA7o7CBwAAAErElX4AAADu56WXXlJoaKiSkpLUrVs3hYWFqX///mrRooWky98BExIS9Nxzz2nIkCHq1KmTli5dqpMnT2r16tWuDR6AW6PwAQAAgGJxpR8AAIB7WrNmjbp27aq7775bjRs3VpcuXfTmm2/alx85ckSpqamKjIy0z/P391f37t21Y8eOQteZnZ2tzMxMhwkAyhuFDwAAABSLK/0AAADc0+HDhzV//ny1atVKGzZs0NixY/X4449ryZIlkqTU1FRJUmBgoMP7AgMD7cuuFh8fL39/f/sUGhpasZ0A4JYofAAAAKBYFXGlHwAAAKq+vLw83XTTTZo1a5a6dOmiMWPGaPTo0VqwYEGZ1xkXF6eMjAz7dOLEiXKMGAAuo/ABAACAYlXElX4SwxwAAABUdcHBwWrXrp3DvLZt2+r48eOSpKCgIElSWlqaQ5u0tDT7sqvZbDb5+fk5TABQ3ih8AAAAoFgVcaWfxDAHAAAAVV2vXr20f/9+h3k//PCDmjZtKkkKCwtTUFCQNm3aZF+emZmpnTt3KiIiolJjBYArUfgAAABAsSriSj+JYQ4AAACquokTJyo5OVmzZs3SwYMHtWzZMi1cuFCxsbGSJA8PD02YMEEzZ87UmjVrtGfPHj300EMKCQnR0KFDXRs8ALdWy9UBAAAAoGorzZV+N954o6T/Xek3duzYItdrs9lks9kqLG4AAABcm5tvvlmrVq1SXFycpk+frrCwMCUkJGj48OH2Nk899ZTOnz+vMWPGKD09Xb1799b69evl7e3twsgBuDvu+ACAUvjpp5/0wAMPqGHDhvLx8VHHjh319ddf25cbYzR58mQFBwfLx8dHkZGROnDggAsjBoBrx5V+AAAA7mvQoEHas2ePsrKytG/fPo0ePdphuYeHh6ZPn67U1FRlZWVp48aNat26tYuiBYDLKHwAgJN+/fVX9erVS56envrkk0+0d+9e/f3vf1f9+vXtbWbPnq1XX31VCxYs0M6dO+Xr66uoqChlZWW5MHIAuDb5V/r94x//UIcOHTRjxoxCr/QbP368xowZo5tvvlnnzp3jSj8AAAAAgEuUuvDB1c4A3NVLL72k0NBQJSUlqVu3bgoLC1P//v3VokULSZfzX0JCgp577jkNGTJEnTp10tKlS3Xy5EmtXr3atcEDwDXiSj8AAAAAQHVRqsIHVzsDcGdr1qxR165ddffdd6tx48bq0qWL3nzzTfvyI0eOKDU1VZGRkfZ5/v7+6t69u3bs2FHoOrOzs5WZmekwAQAAAAAAACi7UhU+uNoZgDs7fPiw5s+fr1atWmnDhg0aO3asHn/8cS1ZskSSlJqaKkkKDAx0eF9gYKB92dXi4+Pl7+9vn0JDQyu2EwAAAAAAAIDFlarwwdXOANxZXl6ebrrpJs2aNUtdunTRmDFjNHr0aC1YsKDM64yLi1NGRoZ9OnHiRDlGDAAAAAAAALifUhU+uNoZgDsLDg5Wu3btHOa1bdtWx48flyQFBQVJktLS0hzapKWl2ZddzWazyc/Pz2ECAAAAAAAAUHalKnxwtTMAd9arVy/t37/fYd4PP/ygpk2bSpLCwsIUFBSkTZs22ZdnZmZq586dioiIqNRYAQAAAAAAAHdVqsIHVzsDcGcTJ05UcnKyZs2apYMHD2rZsmVauHChYmNjJUkeHh6aMGGCZs6cqTVr1mjPnj166KGHFBISoqFDh7o2eAAAAAAAAMBNlKrwwdXOANzZzTffrFWrVukf//iHOnTooBkzZighIUHDhw+3t3nqqac0fvx4jRkzRjfffLPOnTun9evXy9vb24WRAwAAAAAAAO6jVmkaT5w4UT179tSsWbN0zz336KuvvtLChQu1cOFCSY5XO7dq1UphYWF6/vnnudoZgGUMGjRIgwYNKnK5h4eHpk+frunTp1diVAAAAAAAAADylarwkX+1c1xcnKZPn66wsLBCr3Y+f/68xowZo/T0dPXu3ZurnQEAAAAAAAAAQKUo1VBX0uWrnffs2aOsrCzt27dPo0ePdlief7VzamqqsrKytHHjRrVu3brcAgYAAAAAoLJMnTpVHh4eDlObNm3sy7OyshQbG6uGDRuqTp06io6OLvDcSwAAAFSuUhc+AAAAAABwJ+3bt9epU6fs0xdffGFfNnHiRK1du1YrVqzQtm3bdPLkSQ0bNsyF0QIAAKBUQ10BAAAAAOBuatWqpaCgoALzMzIytGjRIi1btkz9+vWTJCUlJalt27ZKTk5Wjx49KjtUAAAAiDs+AAAAAAAo1oEDBxQSEqLmzZtr+PDhOn78uCQpJSVFubm5ioyMtLdt06aNmjRpoh07dhS5vuzsbGVmZjpMAAAAKD8UPgAAAAAAKEL37t21ePFirV+/XvPnz9eRI0fUp08fnT17VqmpqfLy8lK9evUc3hMYGKjU1NQi1xkfHy9/f3/7FBoaWsG9AAAAcC8MdQUAAAAAQBEGDBhg//9OnTqpe/fuatq0qd5//335+PiUaZ1xcXGaNGmS/XVmZibFDwAAgHLEHR8AAAAAADipXr16at26tQ4ePKigoCDl5OQoPT3doU1aWlqhzwTJZ7PZ5Ofn5zABAACg/FD4AAAAAADASefOndOhQ4cUHBys8PBweXp6atOmTfbl+/fv1/HjxxUREeHCKAEAANwbQ10BAAAAAFCEv/zlLxo8eLCaNm2qkydPasqUKapZs6buv/9++fv7a9SoUZo0aZIaNGggPz8/jR8/XhEREerRo4erQwcAAHBbFD4AAAAAACjCjz/+qPvvv1+//PKLAgIC1Lt3byUnJysgIECSNHfuXNWoUUPR0dHKzs5WVFSU5s2b5+KoAQAA3BuFDwAAAAAAirB8+fJil3t7eysxMVGJiYmVFBEAAABKwjM+AAAAAAAAAACAZVD4AAAAAAAAAAAAlkHhAwAAAAAAAAAAWAaFDwAAAAAAAAAFTJ06VR4eHg5TmzZt7MuzsrIUGxurhg0bqk6dOoqOjlZaWpoLIwaAyyh8AAAAAAAAAChU+/btderUKfv0xRdf2JdNnDhRa9eu1YoVK7Rt2zadPHlSw4YNc2G0AHAZhQ8AAACUiKv9AAAA3FOtWrUUFBRknxo1aiRJysjI0KJFizRnzhz169dP4eHhSkpK0vbt25WcnOziqAG4OwofAAAAcApX+wEAALifAwcOKCQkRM2bN9fw4cN1/PhxSVJKSopyc3MVGRlpb9umTRs1adJEO3bsKHJ92dnZyszMdJgAoLzVcnUAAAAAqB7yr/a7Wv7VfsuWLVO/fv0kSUlJSWrbtq2Sk5PVo0ePyg4VAAAA5aB79+5avHixbrjhBp06dUrTpk1Tnz599N133yk1NVVeXl6qV6+ew3sCAwOVmppa5Drj4+M1bdq0Co4cgLvjjg8AAAA4hav9AAAA3MuAAQN09913q1OnToqKitK6deuUnp6u999/v8zrjIuLU0ZGhn06ceJEOUYMAJdR+AAAAECJ8q/2W79+vebPn68jR46oT58+Onv27DVd7efv72+fQkNDK7gXAAAAuBb16tVT69atdfDgQQUFBSknJ0fp6ekObdLS0gq9SzifzWaTn5+fwwQA5Y3CBwAAAErE1X4AAAA4d+6cDh06pODgYIWHh8vT01ObNm2yL9+/f7+OHz+uiIgIF0YJADzjAwAAAGVw5dV+v/vd7+xX+11514czV/vZbLZKiBYAAABl8Ze//EWDBw9W06ZNdfLkSU2ZMkU1a9bU/fffL39/f40aNUqTJk1SgwYN5Ofnp/HjxysiIoJnvAFwOe74AAAAQKlxtR8AAID1/fjjj7r//vt1ww036J577lHDhg2VnJysgIAASdLcuXM1aNAgRUdH65ZbblFQUJBWrlzp4qgBgDs+AAAA4ASu9gMAAHA/y5cvL3a5t7e3EhMTlZiYWEkRAYBzKHwAAACgRPlX+/3yyy8KCAhQ7969C1ztV6NGDUVHRys7O1tRUVGaN2+ei6MGAAAAALgjCh8AAAAoEVf7AQAAAACqC57xAQAAAAAAAAAALIPCBwAAAAAAAAAAsAwKHwAAAAAAAAAAwDIofAAAAAAAAAAAAMug8AEAAAAAAAAAACyDwgcAAAAAAAAAALAMCh8AAAAAAAAAAMAyKHwAAAAAAAAAAADLoPABAAAAAAAAAAAsg8IHAAAAAAAAAACwDAofAAAAAAAAAADAMih8AAAAAADgpBdffFEeHh6aMGGCfV5WVpZiY2PVsGFD1alTR9HR0UpLS3NdkAAAAG6OwgcAAAAAAE7YtWuX3njjDXXq1Mlh/sSJE7V27VqtWLFC27Zt08mTJzVs2DAXRQkAAAAKHwAAAAAAlODcuXMaPny43nzzTdWvX98+PyMjQ4sWLdKcOXPUr18/hYeHKykpSdu3b1dycrILIwYAAHBfFD4AAAAAAChBbGysBg4cqMjISIf5KSkpys3NdZjfpk0bNWnSRDt27Ch0XdnZ2crMzHSYAAAAUH5quToAAAAAAACqsuXLl+ubb77Rrl27CixLTU2Vl5eX6tWr5zA/MDBQqampha4vPj5e06ZNq4hQAQAAIO74AAAAAACgSCdOnNATTzyhd999V97e3uWyzri4OGVkZNinEydOlMt6AQAAcBmFDwAAAAAAipCSkqLTp0/rpptuUq1atVSrVi1t27ZNr776qmrVqqXAwEDl5OQoPT3d4X1paWkKCgoqdJ02m01+fn4OEwAAAMoPQ10BAAAAAFCE22+/XXv27HGYN3LkSLVp00Z//etfFRoaKk9PT23atEnR0dGSpP379+v48eOKiIhwRcgAAABuj8IHAAAAAABFqFu3rjp06OAwz9fXVw0bNrTPHzVqlCZNmqQGDRrIz89P48ePV0REhHr06OGKkAEAANwehQ8AAAAAAK7B3LlzVaNGDUVHRys7O1tRUVGaN2+eq8MCAABwWxQ+AAAAAAAoha1btzq89vb2VmJiohITE10TEAAAABzwcHMAAAAAAAAAJXrxxRfl4eGhCRMm2OdlZWUpNjZWDRs2VJ06dRQdHa20tDTXBQkAovABAAAAAAAAoAS7du3SG2+8oU6dOjnMnzhxotauXasVK1Zo27ZtOnnypIYNG+aiKAHgMgofAAAAKBWu9AMAAHAv586d0/Dhw/Xmm2+qfv369vkZGRlatGiR5syZo379+ik8PFxJSUnavn27kpOTXRgxAHdH4QMAAABO40o/AAAA9xMbG6uBAwcqMjLSYX5KSopyc3Md5rdp00ZNmjTRjh07KjtMALDj4eYAAABwypVX+s2cOdM+P/9Kv2XLlqlfv36SpKSkJLVt21bJycnq0aOHq0IGAADANVq+fLm++eYb7dq1q8Cy1NRUeXl5qV69eg7zAwMDlZqaWuj6srOzlZ2dbX+dmZlZrvECgMQdHwAAAHBSeV/pl52drczMTIcJAAAAVceJEyf0xBNP6N1335W3t3e5rDM+Pl7+/v72KTQ0tFzWCwBXovABAACAEuVf6RcfH19gWVmu9JP40QsAAFDVpaSk6PTp07rppptUq1Yt1apVS9u2bdOrr76qWrVqKTAwUDk5OUpPT3d4X1pamoKCggpdZ1xcnDIyMuzTiRMnKqEnANwNhQ8AKCMe7gvAXVTElX4SP3oBAACquttvv1179uzR7t277VPXrl01fPhw+/97enpq06ZN9vfs379fx48fV0RERKHrtNls8vPzc5gAoLzxjA8AKIPiHu778ccfa8WKFfL399e4ceM0bNgwffnlly6KFACu3ZVX+uW7dOmSPv/8c73++uvasGGD/Uq/K+/6KO5KP+nyj16bzVaRoQMAAOAa1K1bVx06dHCY5+vrq4YNG9rnjxo1SpMmTVKDBg3k5+en8ePHKyIigue8AXCpa7rjg6udAbijKx/uW79+ffv8/If7zpkzR/369VN4eLiSkpK0fft2JScnuzBiALg2FXGlHwAAAKxh7ty5GjRokKKjo3XLLbcoKChIK1eudHVYANxcme/44GpnAO7qyof7zpw50z6/pIf7Fna1S3Z2trKzs+2vebAvgKqIK/0AAACQb+vWrQ6vvb29lZiYqMTERNcEBACFKFPh48qrna/8o1/+1c7Lli1Tv379JElJSUlq27atkpOT+eELoNrLf7jvrl27Ciwry8N94+PjNW3atIoIFQAq1dy5c1WjRg1FR0crOztbUVFRmjdvnqvDAgAAAAC4oTINdXXl1c5XKulq58JkZ2crMzPTYQKAqqgiHu7Lg30BVFdbt25VQkKC/XX+lX5nzpzR+fPntXLlymKf7wEAAAAAQEUp9R0fXO0MwF1VxMN9ebAvAAAAAAAAUL5KdccHVzsDcGc83BcAAAAAAACo+kp1xwdXOwNwZzzcFwAAAAAAAKj6SlX4yL/a+UojR45UmzZt9Ne//lWhoaH2q52jo6MlcbUzAPfCw30BAAAAAAAA1ypV4YOrnQHA0datWx1e5z/cNzEx0TUBAQAAAAAAAG6u1A83LwlXOwMAAAAAAAAAAFe55sIHVzsDAAAAAAAAAICqooarAwAAAAAAAAAAACgvFD4AAAAAAAAAAIBlUPgAAAAAAAAAAACWQeEDAAAAAAAAAABYBoUPAAAAAAAAAABgGRQ+AAAAAAAAAACAZVD4AAAAAAAAAAAAlkHhAwAAAAAAAAAAWAaFDwAAAAAAijB//nx16tRJfn5+8vPzU0REhD755BP78qysLMXGxqphw4aqU6eOoqOjlZaW5sKIAQAAQOEDAAAAAIAiXH/99XrxxReVkpKir7/+Wv369dOQIUP0/fffS5ImTpyotWvXasWKFdq2bZtOnjypYcOGuThqAAAA91bL1QEAAAAAAFBVDR482OH1Cy+8oPnz5ys5OVnXX3+9Fi1apGXLlqlfv36SpKSkJLVt21bJycnq0aOHK0IGAABwe9zxAQAAAACAEy5duqTly5fr/PnzioiIUEpKinJzcxUZGWlv06ZNGzVp0kQ7duwocj3Z2dnKzMx0mAAAAFB+KHwAAAAAAFCMPXv2qE6dOrLZbPrTn/6kVatWqV27dkpNTZWXl5fq1avn0D4wMFCpqalFri8+Pl7+/v72KTQ0tIJ7AAAA4F4ofAAAAAAAUIwbbrhBu3fv1s6dOzV27FjFxMRo7969ZV5fXFycMjIy7NOJEyfKMVoAAADwjA8AAAAAAIrh5eWlli1bSpLCw8O1a9cuvfLKK7r33nuVk5Oj9PR0h7s+0tLSFBQUVOT6bDabbDZbRYcNAADgtrjjAwAAAACAUsjLy1N2drbCw8Pl6empTZs22Zft379fx48fV0REhAsjBAAAcG8UPgAAAAAAKEJcXJw+//xzHT16VHv27FFcXJy2bt2q4cOHy9/fX6NGjdKkSZO0ZcsWpaSkaOTIkYqIiFCPHj1cHToAXLP58+erU6dO8vPzk5+fnyIiIvTJJ5/Yl2dlZSk2NlYNGzZUnTp1FB0drbS0NBdGDACXUfgAAABAifjRC8BdnT59Wg899JBuuOEG3X777dq1a5c2bNig3/3ud5KkuXPnatCgQYqOjtYtt9yioKAgrVy50sVRA0D5uP766/Xiiy8qJSVFX3/9tfr166chQ4bo+++/lyRNnDhRa9eu1YoVK7Rt2zadPHlSw4YNc3HUAMAzPgAAAOCE/B+9rVq1kjFGS5Ys0ZAhQ/Ttt9+qffv2mjhxoj7++GOtWLFC/v7+GjdunIYNG6Yvv/zS1aEDwDVZtGhRscu9vb2VmJioxMTESooIACrP4MGDHV6/8MILmj9/vpKTk3X99ddr0aJFWrZsmfr16ydJSkpKUtu2bZWcnMydbwBcisIHAAAASsSPXgAAAPd26dIlrVixQufPn1dERIRSUlKUm5uryMhIe5s2bdqoSZMm2rFjR5HfAbOzs5WdnW1/nZmZWeGxA3A/DHUFAACAUrl06ZKWL1/u9I9eAAAAVF979uxRnTp1ZLPZ9Kc//UmrVq1Su3btlJqaKi8vL9WrV8+hfWBgoFJTU4tcX3x8vPz9/e1TaGhoBfcAgDvijg8AAAA4Zc+ePYqIiFBWVpbq1Klj/9G7e/fuMv3o5Wo/AACAqu+GG27Q7t27lZGRoQ8++EAxMTHatm1bmdcXFxenSZMm2V9nZmZS/ABQ7ih8AAAAwCnl/aM3Pj5e06ZNK8cIAQAAUN68vLzUsmVLSVJ4eLh27dqlV155Rffee69ycnKUnp7ucAFMWlqagoKCilyfzWaTzWar6LABuDmGugIAAIBT8n/0hoeHKz4+Xp07d9Yrr7yioKAg+4/eK5X0ozcuLk4ZGRn26cSJExXcAwAAAFyrvLw8ZWdnKzw8XJ6entq0aZN92f79+3X8+HFFRES4MEIA4I4PAAAAlFFhP3qjo6MlOfejl6v9AAAAqra4uDgNGDBATZo00dmzZ7Vs2TJt3bpVGzZskL+/v0aNGqVJkyapQYMG8vPz0/jx4xUREVHkg80BoLJQ+AAAAECJ+NELAADgfk6fPq2HHnpIp06dkr+/vzp16qQNGzbod7/7nSRp7ty5qlGjhqKjo5Wdna2oqCjNmzfPxVEDAIUPAAAAOIEfvQAAAO5n0aJFxS739vZWYmKiEhMTKykiAHAOhQ8AAACUiB+9AAAAAIDqgoebAwAAAAAAAAAAy6DwAQAAAAAAAAAALIPCBwAAAAAAAAAAsAwKHwAAAAAAAAAAwDIofAAAAAAAAAAAAMug8AEAAAAAAAAAACyDwgcAAAAAAAAAALAMCh8AAAAAAAAAAMAyKHwAAAAAAAAAAADLoPABAAAAAAAAAAAsg8IHAAAAAAAAAACwDAofAAAAAAAAAADAMih8AAAAAAAAAAAAy6DwAQAAAAAAAAAALIPCBwAAAAAAAAAAsAwKHwAAAAAAAAAAwDIofAAAAAAAAAAAAMug8AEAAAAAAAAAACyDwgcAAAAAAEWIj4/XzTffrLp166px48YaOnSo9u/f79AmKytLsbGxatiwoerUqaPo6GilpaW5KGIAAABQ+AAAAAAAoAjbtm1TbGyskpOT9dlnnyk3N1f9+/fX+fPn7W0mTpyotWvXasWKFdq2bZtOnjypYcOGuTBqAAAA91bL1QEAAAAAAFBVrV+/3uH14sWL1bhxY6WkpOiWW25RRkaGFi1apGXLlqlfv36SpKSkJLVt21bJycnq0aOHK8IGAABwa9zxAQAAAACAkzIyMiRJDRo0kCSlpKQoNzdXkZGR9jZt2rRRkyZNtGPHDpfECAAA4O644wMAAAAAACfk5eVpwoQJ6tWrlzp06CBJSk1NlZeXl+rVq+fQNjAwUKmpqYWuJzs7W9nZ2fbXmZmZFRYzAACAO+KODwAAAAAAnBAbG6vvvvtOy5cvv6b1xMfHy9/f3z6FhoaWU4QAAACQKHwAAAAAAFCicePG6aOPPtKWLVt0/fXX2+cHBQUpJydH6enpDu3T0tIUFBRU6Lri4uKUkZFhn06cOFGRoQNAmcXHx+vmm29W3bp11bhxYw0dOlT79+93aJOVlaXY2Fg1bNhQderUUXR0tNLS0lwUMQBcRuEDAAAAJeJHLwB3ZYzRuHHjtGrVKm3evFlhYWEOy8PDw+Xp6alNmzbZ5+3fv1/Hjx9XREREoeu02Wzy8/NzmACgKtq2bZtiY2OVnJyszz77TLm5uerfv7/Onz9vbzNx4kStXbtWK1as0LZt23Ty5EkNGzbMhVEDAM/4AAAAgBPyf/TefPPNunjxop555hn1799fe/fula+vr6TLP3o//vhjrVixQv7+/ho3bpyGDRumL7/80sXRA0DZxcbGatmyZfrnP/+punXr2p/b4e/vLx8fH/n7+2vUqFGaNGmSGjRoID8/P40fP14RERHq0aOHi6MHgGuzfv16h9eLFy9W48aNlZKSoltuuUUZGRlatGiRli1bpn79+kmSkpKS1LZtWyUnJ5MHAbgMd3wAgJO42hmAO1u/fr1GjBih9u3bq3Pnzlq8eLGOHz+ulJQUSbL/6J0zZ4769eun8PBwJSUlafv27UpOTnZx9ABQdvPnz1dGRoZuvfVWBQcH26f33nvP3mbu3LkaNGiQoqOjdcsttygoKEgrV650YdQAUDEyMjIkSQ0aNJAkpaSkKDc3V5GRkfY2bdq0UZMmTbRjx45C15Gdna3MzEyHCQDKW6kKH/zRD4A74xZfAPgffvQCcBfGmEKnESNG2Nt4e3srMTFRZ86c0fnz57Vy5coin+8BANVVXl6eJkyYoF69eqlDhw6SpNTUVHl5ealevXoObQMDA+13yF0tPj5e/v7+9ik0NLSiQwfghkpV+OCPfgDcGVc7A8Bl/OgFAABwP7Gxsfruu++0fPnya1pPXFycMjIy7NOJEyfKKUIA+J9SPeODcf0A4H9Ke7UzORCAVeT/6P3iiy+uaT1xcXGaNGmS/XVmZibFDwAAgCpo3Lhx+uijj/T555/r+uuvt88PCgpSTk6O0tPTHS6ASUtLK/LON5vNJpvNVtEhA3Bz1/SMD4Y4AOCuyutqZ3IggOom/0fvli1bivzRe6WSfvT6+fk5TAAAAKg6jDEaN26cVq1apc2bNyssLMxheXh4uDw9PbVp0yb7vP379+v48eOKiIio7HABwK7MhQ+GOADgzsrrFl9yIIDqgh+9AAAA7ic2NlbvvPOOli1bprp16yo1NVWpqan67bffJEn+/v4aNWqUJk2apC1btiglJUUjR45UREQEox4AcKkyFz4Y1w+AuyrPq53JgQCqC370AgAAuJ/58+crIyNDt956q4KDg+3Te++9Z28zd+5cDRo0SNHR0brlllsUFBSklStXujBqACjlMz7yMa4fAHdkjNH48eO1atUqbd26tdirnaOjoyWVfLUzORBAdTF//nxJ0q233uowPykpSSNGjJB0+UdvjRo1FB0drezsbEVFRWnevHmVHCkAAADKizGmxDbe3t5KTExUYmJiJUQEAM4pVeGjIv7oBwDVRWxsrJYtW6Z//vOf9qudpctXOfv4+Dhc7dygQQP5+flp/PjxXO0MwBL40QsAAAAAqC5KVfjgj34A3BlXOwMAAAAAAABVX6kKH/zRD4A742pnAAAAAAAAoOor9VBXJeGPfgAAAAAAAAAAwFVquDoAAAAAAAAAAACA8kLhAwAAAAAAAAAAWAaFDwAAAAAAAAAAYBkUPgAAAAAAAAAAgGVQ+AAAAAAAAAAAAJZB4QMAAAAAAAAAAFgGhQ8AAAAAAAAAAGAZFD4AAAAAAAAAAIBlUPgAAAAAAAAAAACWQeEDAAAAAAAAAABYBoUPAAAAAAAAAABgGbVcHQAAAABQVs2e/tipdke9KzgQAIWb6u9ku4yKjQMAAABuhTs+AAAAAAAAAACAZVD4AAAAAAAAAAAAlsFQVwAAAAAAVEPODPfHUH+ACzHcHwC4DHd8AAAAAAAAAAAAy6DwAQAAAAAAAAAALIPCBwAAAAAAAAAAsAwKHwAAAAAAFOPzzz/X4MGDFRISIg8PD61evdphuTFGkydPVnBwsHx8fBQZGakDBw64JlgAAABQ+AAAAAAAoDjnz59X586dlZiYWOjy2bNn69VXX9WCBQu0c+dO+fr6KioqSllZWZUcKQAAACSplqsDAAAAAACgKhswYIAGDBhQ6DJjjBISEvTcc89pyJAhkqSlS5cqMDBQq1ev1n333VeZoQIAAEDc8QEAAAAnMMwLABTuyJEjSk1NVWRkpH2ev7+/unfvrh07dhT6nuzsbGVmZjpMAFAV8R0QQHVF4QMAAAAlYpgXAChcamqqJCkwMNBhfmBgoH3Z1eLj4+Xv72+fQkNDKzxOACgLvgMCqK4Y6goAqrlmT3/sVLuj3hUcCIDCTfV3sl1GxcZxjRjmBQDKT1xcnCZNmmR/nZmZSfEDQJXEd0AA1RV3fAAAAOCalGWYF4mhXgBYQ1BQkCQpLS3NYX5aWpp92dVsNpv8/PwcJgCobvgOCKAq444PAAAAXJOyDPMiXR7qZdq0aRUaGwBUtLCwMAUFBWnTpk268cYbJV2+g2Pnzp0aO3asa4MDgArkyu+AjHwAVHFVYOQD7vgAAACAS8TFxSkjI8M+nThxwtUhAUChzp07p927d2v37t2SLl/lvHv3bh0/flweHh6aMGGCZs6cqTVr1mjPnj166KGHFBISoqFDh7o0bgCoivgOCKAyWOKOD6q8QDXgTKW3io9vDwAo3JXDvAQHB9vnp6Wl2a9+LozNZpPNZqvo8ADgmn399de67bbb7K/zn88RExOjxYsX66mnntL58+c1ZswYpaenq3fv3lq/fr28vfkRCsC6+A4IoCrjjg8AAABckyuHecmXP8xLRESECyMDgPJx6623yhhTYFq8eLEkycPDQ9OnT1dqaqqysrK0ceNGtW7d2rVBA0AF4zsggKrMEnd8AAAAoGKdO3dOBw8etL/OH+alQYMGatKkiX2Yl1atWiksLEzPP/88w7wAAABUc3wHBFBdUfgAAABAiRjmBQAAwP3wHRBAdUXhAwAAACXKH+alKPnDvEyfPr0SowIAAEBF4jsggOqKZ3wAAAAAAAAAAADLoPABAAAAAAAAAAAsg8IHAAAAAAAAAACwDAofAAAAAAAAAADAMih8AAAAAAAAAAAAy6DwAQAAAAAAAAAALKOWqwMAAAAAAABVT7OnP3aq3dEXB1ZwJEAFmOrvZLuMio0DAFAhuOMDAAAAAAAAAABYBoUPAAAAAAAAAABgGRQ+AAAAAAAAAACAZVD4AAAAAAAAAAAAlsHDzQEAAAAAAADgCs2e/tipdkdfHFjBkQDlbKq/k+0yKjaOCsYdHwAAAAAAAAAAwDIofAAAAAAAAAAAAMug8AEAAAAAAAAAACyDwgcAAAAAAAAAALAMCh8AAAAAAAAAAMAyark6AAAAAAAAUI1N9XeyXUbFxgFIavb0x061O+pdwYEAAFyKOz4AAAAAAAAAAIBlUPgAAAAAAAAAAACWQeEDAAAAAAAAAABYBoUPAAAAAAAAAABgGTzcHABQfniwJaoQZx5sefTFgZUQCQAAAAAAqEzc8QEAAAAAAAAAACyDwgcAAAAAAAAAALCMChvqKjExUX/729+Umpqqzp0767XXXlO3bt0qanNwkjPDfkjXNvSH09vw/mPJjQoZDqdc11/ENpzGsD4oBPmv6mLoo3JGDkQh3DoHOnNOuOh8qFLfASsjz1ZGfnLz443CuXUOLCOr5Kcqc95VlfxXHbaBcue2OdAqn9cyfrepMvlPuqZjUaX6cQ2c+ruHdyUEUgVUyB0f7733niZNmqQpU6bom2++UefOnRUVFaXTp09XxOYAoMog/wFwZ+RAAO6MHAjAnZEDAVQ1FVL4mDNnjkaPHq2RI0eqXbt2WrBggWrXrq233nqrIjYHAFUG+Q+AOyMHAnBn5EAA7owcCKCqKfehrnJycpSSkqK4uDj7vBo1aigyMlI7duwo0D47O1vZ2dn21xkZl281yszMdHqbedkXnGqX6WGcW2Eptl3dOL2vrmEflOvxKCSOKnW8s/lMVfTxLr755fbGOHkcKlhp859kwRxYxc8JZ/bVteQ/t+Pmx9uV515Vy38SOVCSc+dEFT4fpEo6JypjH1RGfuJ4O7cNcmCF/Q6WnPy37hqOQWUc5yr1ea3i23BKVcl/LtxGlfrckgOr9d8Cq9T3zMpQxu82VSb/SZWTO6r4cbTCd4Oim5Yy/5ly9tNPPxlJZvv27Q7zn3zySdOtW7cC7adMmWIkMTExMZV5OnHiRHmnsjIpbf4zhhzIxMR0bVNVyX/GkAOZmJgqf6rOOZD8x8TEdK0TOZCJicldJ2fzX4U93NxZcXFxmjRpkv11Xl6ezpw5o4YNG8rDw6PI92VmZio0NFQnTpyQn59fZYRaIazQDyv0QbJGP6zQB8n5fhhjdPbsWYWEhFRidOXLnXOgFfogWaMfVuiD5F79sEL+k8qWA93pOFcHVuiHFfogWaMffAd0j++AkjX6YYU+SNbohxX6IJED3SUHWqEPEv2oSqzQB6lifgeXe+GjUaNGqlmzptLS0hzmp6WlKSgoqEB7m80mm83mMK9evXpOb8/Pz69aH9R8VuiHFfogWaMfVuiD5Fw//P39KymakpU2/0nkQMkafZCs0Q8r9EFyn35UpfwnVX4OdJfjXF1YoR9W6INkjX5Ut++AEr+Dy8oK/bBCHyRr9MMKfZDIgc6wwrG2Qh8k+lGVWKEPUvn+Di73h5t7eXkpPDxcmzZtss/Ly8vTpk2bFBERUd6bA4Aqg/wHwJ2RAwG4M3IgAHdGDgRQFVXIUFeTJk1STEyMunbtqm7duikhIUHnz5/XyJEjK2JzAFBlkP8AuDNyIAB3Rg4E4M7IgQCqmgopfNx77736+eefNXnyZKWmpurGG2/U+vXrFRgYWG7bsNlsmjJlSoFb46obK/TDCn2QrNEPK/RBqt79qIz8J1XvfZTPCn2QrNEPK/RBoh9VAd8BnUc/qg4r9EGyRj+qex/Igc6zQj+s0AfJGv2wQh+k6t8PcqBzrNAHiX5UJVbog1Qx/fAwxphyWxsAAAAAAAAAAIALlfszPgAAAAAAAAAAAFyFwgcAAAAAAAAAALAMCh8AAAAAAAAAAMAyKHwAAAAAAAAAAADLqNKFj8TERDVr1kze3t7q3r27vvrqq2Lbr1ixQm3atJG3t7c6duyodevWVVKkxStNP95880316dNH9evXV/369RUZGVlivytDaY9FvuXLl8vDw0NDhw6t2ACdVNp+pKenKzY2VsHBwbLZbGrdurXLP1el7UNCQoJuuOEG+fj4KDQ0VBMnTlRWVlYlRVvQ559/rsGDByskJEQeHh5avXp1ie/ZunWrbrrpJtlsNrVs2VKLFy+u8DirAivkQCvkP8kaOdAK+U8iB7pLDrRC/pOskQOtkP8kciA5sHohB5IDy5sVcmB1z38SOdBZVsiBVsh/kjVyoBXyn1T9c6DL8p+popYvX268vLzMW2+9Zb7//nszevRoU69ePZOWllZo+y+//NLUrFnTzJ492+zdu9c899xzxtPT0+zZs6eSI3dU2n788Y9/NImJiebbb781+/btMyNGjDD+/v7mxx9/rOTI/6e0fch35MgRc91115k+ffqYIUOGVE6wxShtP7Kzs03Xrl3N73//e/PFF1+YI0eOmK1bt5rdu3dXcuT/U9o+vPvuu8Zms5l3333XHDlyxGzYsMEEBwebiRMnVnLk/7Nu3Trz7LPPmpUrVxpJZtWqVcW2P3z4sKldu7aZNGmS2bt3r3nttddMzZo1zfr16ysnYBexQg60Qv4zxho50Ar5zxhyoLvkQCvkP2OskQOtkP+MIQeSA6sXciA5sLxZIQdaIf8ZQw50hhVyoBXynzHWyIFWyH/GWCMHuir/VdnCR7du3UxsbKz99aVLl0xISIiJj48vtP0999xjBg4c6DCve/fu5tFHH63QOEtS2n5c7eLFi6Zu3bpmyZIlFRViicrSh4sXL5qePXua//f//p+JiYlxebIzpvT9mD9/vmnevLnJycmprBBLVNo+xMbGmn79+jnMmzRpkunVq1eFxuksZ5LdU089Zdq3b+8w79577zVRUVEVGJnrWSEHWiH/GWONHGiF/GcMOTCf1XOgFfKfMdbIgVbIf8aQA69EDqz6yIGXkQPLjxVyoNXynzHkwKJYIQdaIf8ZY40caIX8Z4z1cmBl5r8qOdRVTk6OUlJSFBkZaZ9Xo0YNRUZGaseOHYW+Z8eOHQ7tJSkqKqrI9pWhLP242oULF5Sbm6sGDRpUVJjFKmsfpk+frsaNG2vUqFGVEWaJytKPNWvWKCIiQrGxsQoMDFSHDh00a9YsXbp0qbLCdlCWPvTs2VMpKSn2W+AOHz6sdevW6fe//32lxFwequK5XdGskAOtkP8ka+RAK+Q/iRx4JSvnQCvkP8kaOdAK+U8iB5IDqxdy4P+QA8uHFXKgu+Y/qWqe3xXJCjnQCvlPskYOtEL+k9w3B5bXuV2rPIMqL//973916dIlBQYGOswPDAzUf/7zn0Lfk5qaWmj71NTUCouzJGXpx9X++te/KiQkpMDBrixl6cMXX3yhRYsWaffu3ZUQoXPK0o/Dhw9r8+bNGj58uNatW6eDBw/qscceU25urqZMmVIZYTsoSx/++Mc/6r///a969+4tY4wuXryoP/3pT3rmmWcqI+RyUdS5nZmZqd9++00+Pj4uiqziWCEHWiH/SdbIgVbIfxI58EpWzoFWyH+SNXKgFfKfRA4kB1Yv5MD/IQeWDyvkQHfNfxI5MF91yoFWyH+SNXKgFfKf5L45sLzyX5W84wOXvfjii1q+fLlWrVolb29vV4fjlLNnz+rBBx/Um2++qUaNGrk6nGuSl5enxo0ba+HChQoPD9e9996rZ599VgsWLHB1aE7bunWrZs2apXnz5umbb77RypUr9fHHH2vGjBmuDg0oVnXMf5J1cqAV8p9EDkT1VR1zoFXyn0QOBFyNHOhaVsiB5D9UV9Ux/0nWyYFWyH8SOfBKVfKOj0aNGqlmzZpKS0tzmJ+WlqagoKBC3xMUFFSq9pWhLP3I9/LLL+vFF1/Uxo0b1alTp4oMs1il7cOhQ4d09OhRDR482D4vLy9PklSrVi3t379fLVq0qNigC1GWYxEcHCxPT0/VrFnTPq9t27ZKTU1VTk6OvLy8KjTmq5WlD88//7wefPBBPfLII5Kkjh076vz58xozZoyeffZZ1ahR9WufRZ3bfn5+lrvCJZ8VcqAV8p9kjRxohfwnkQOvZOUcaIX8J1kjB1oh/0nkQHJg9UIOJAeWNyvkQHfNfxI5MF91yoFWyH+SNXKgFfKf5L45sLzyX5XsqZeXl8LDw7Vp0yb7vLy8PG3atEkRERGFviciIsKhvSR99tlnRbavDGXphyTNnj1bM2bM0Pr169W1a9fKCLVIpe1DmzZttGfPHu3evds+3Xnnnbrtttu0e/duhYaGVmb4dmU5Fr169dLBgwftyVqSfvjhBwUHB7sk2ZWlDxcuXCiQ0PIT+OXnCVV9VfHcrmhWyIFWyH+SNXKgFfKfRA68kpVzoBXyn2SNHGiF/CeRA8mB1Qs5kBxY3qyQA901/0lV8/yuSFbIgVbIf5I1cqAV8p/kvjmw3M7tUj0KvRItX77c2Gw2s3jxYrN3714zZswYU69ePZOammqMMebBBx80Tz/9tL39l19+aWrVqmVefvlls2/fPjNlyhTj6elp9uzZ46ouGGNK348XX3zReHl5mQ8++MCcOnXKPp09e9ZVXSh1H64WExNjhgwZUknRFq20/Th+/LipW7euGTdunNm/f7/56KOPTOPGjc3MmTNd1YVS92HKlCmmbt265h//+Ic5fPiw+fTTT02LFi3MPffc46oumLNnz5pvv/3WfPvtt0aSmTNnjvn222/NsWPHjDHGPP300+bBBx+0tz98+LCpXbu2efLJJ82+fftMYmKiqVmzplm/fr2rulAprJADrZD/jLFGDrRC/jOGHOguOdAK+c8Ya+RAK+Q/Y8iB5MDqhRxIDixvVsiBVsh/xpADnWGFHGiF/GeMNXKgFfKfMdbIga7Kf1W28GGMMa+99ppp0qSJ8fLyMt26dTPJycn2ZX379jUxMTEO7d9//33TunVr4+XlZdq3b28+/vjjSo64cKXpR9OmTY2kAtOUKVMqP/ArlPZYXKkqJLt8pe3H9u3bTffu3Y3NZjPNmzc3L7zwgrl48WIlR+2oNH3Izc01U6dONS1atDDe3t4mNDTUPPbYY+bXX3+t/MD/f1u2bCn0M54fd0xMjOnbt2+B99x4443Gy8vLNG/e3CQlJVV63K5ghRxohfxnjDVyoBXynzHkQHfJgVbIf8ZYIwdaIf8ZQw4kB1Yv5EByYHmzQg6s7vnPGHKgs6yQA62Q/4yxRg60Qv4zpvrnQFflPw9jqsk9LgAAAAAAAAAAACWoks/4AAAAAAAAAAAAKAsKHwAAAAAAAAAAwDIofAAAAAAAAAAAAMug8AEAAAAAAAAAACyDwgcAAAAAAAAAALAMCh8AAAAAAAAAAMAyKHwAAAAAAAAAAADLoPCBYhljNGbMGDVo0EAeHh7avXt3pW5/69at8vDwUHp6eqVuFwAkciAA90X+A+DOyIEA3Bk5EFZB4aOaSk1N1fjx49W8eXPZbDaFhoZq8ODB2rRpU7luZ/369Vq8eLE++ugjnTp1Sh06dCjX9ZekZ8+eOnXqlPz9/SVJixcvVr169So1BgBVDzkQgLsi/wFwZ+RAAO6MHAiUTi1XB4DSO3r0qHr16qV69erpb3/7mzp27Kjc3Fxt2LBBsbGx+s9//lNu2zp06JCCg4PVs2fPMq/DGKNLly6pVq3Sf9y8vLwUFBRU5m1XFbm5ufL09HR1GIAlkAOrH3IgUD7If9UP+Q8oP+TA6occCJQfcmD1Qw6sAgyqnQEDBpjrrrvOnDt3rsCyX3/91f7/x44dM3feeafx9fU1devWNXfffbdJTU21L58yZYrp3LmzWbp0qWnatKnx8/Mz9957r8nMzDTGGBMTE2Mk2aemTZsaY4zJysoy48ePNwEBAcZms5levXqZr776yr7eLVu2GElm3bp15qabbjKenp5my5Ytpm/fvmbcuHHmiSeeMPXq1TONGzc2CxcuNOfOnTMjRowwderUMS1atDDr1q0rsK5ff/3V/v9XTlOmTDHTpk0z7du3L7AvOnfubJ577rlC9+GZM2fMH//4R9OoUSPj7e1tWrZsad566y378hMnTpj77rvP1K9f39SuXduEh4eb5ORk+/J58+aZ5s2bG09PT9O6dWuzdOlSh/VLMvPmzTODBw82tWvXNlOmTDHGGLN69WrTpUsXY7PZTFhYmJk6darJzc01xhiTl5dnpkyZYkJDQ42Xl5cJDg4248ePLzR+wJ2RA8mBgLsi/5H/AHdGDiQHAu6MHEgOROlR+KhmfvnlF+Ph4WFmzZpVbLtLly6ZG2+80fTu3dt8/fXXJjk52YSHh5u+ffva20yZMsXUqVPHDBs2zOzZs8d8/vnnJigoyDzzzDPGGGPS09PN9OnTzfXXX29OnTplTp8+bYwx5vHHHzchISFm3bp15vvvvzcxMTGmfv365pdffjHG/C9BderUyXz66afm4MGD5pdffjF9+/Y1devWNTNmzDA//PCDmTFjhqlZs6YZMGCAWbhwofnhhx/M2LFjTcOGDc358+cd1vXrr7+a7Oxsk5CQYPz8/MypU6fMqVOnzNmzZ82JEydMjRo1HBLuN998Yzw8PMyhQ4cK3T+xsbHmxhtvNLt27TJHjhwxn332mVmzZo0xxpizZ8+a5s2bmz59+ph//etf5sCBA+a9994z27dvN8YYs3LlSuPp6WkSExPN/v37zd///ndTs2ZNs3nzZvv6JZnGjRubt956yxw6dMgcO3bMfP7558bPz88sXrzYHDp0yHz66aemWbNmZurUqcYYY1asWGH8/PzMunXrzLFjx8zOnTvNwoULnf5sAO6AHEgOBNwV+Y/8B7gzciA5EHBn5EByIMqGwkc1s3PnTiPJrFy5sth2n376qalZs6Y5fvy4fd73339vJNmTwpQpU0zt2rXtVV1jjHnyySdN9+7d7a/nzp1rr+4aY8y5c+eMp6eneffdd+3zcnJyTEhIiJk9e7Yx5n8JavXq1Q4x9e3b1/Tu3dv++uLFi8bX19c8+OCD9nmnTp0yksyOHTsc1pVfvU5KSjL+/v4F+jtgwAAzduxY++vx48ebW2+9tcj9M3jwYDNy5MhCl73xxhumbt269uR9tZ49e5rRo0c7zLv77rvN73//e/trSWbChAkObW6//fYC/0i9/fbbJjg42BhjzN///nfTunVrk5OTU2TcgLsjB5IDAXdF/iP/Ae6MHEgOBNwZOZAciLLh4ebVjDHGqXb79u1TaGioQkND7fPatWunevXqad++ffZ5zZo1U926de2vg4ODdfr06SLXe+jQIeXm5qpXr172eZ6enurWrZvDeiWpa9euBd7fqVMn+//XrFlTDRs2VMeOHe3zAgMDJanYGAozevRo/eMf/1BWVpZycnK0bNkyPfzww0W2Hzt2rJYvX64bb7xRTz31lLZv325ftnv3bnXp0kUNGjQo9L379u1z6L8k9erVq8T+//vf/9b06dNVp04d+zR69GidOnVKFy5c0N13363ffvtNzZs31+jRo7Vq1SpdvHixVPsBsDpyYOHIgYD1kf8KR/4D3AM5sHDkQMA9kAMLRw5ESSh8VDOtWrWSh4dHuT206OqH7Hh4eCgvL69c1u3r6+vU9q6c5+HhIUmljmHw4MGy2WxatWqV1q5dq9zcXN11111Fth8wYICOHTumiRMn6uTJk7r99tv1l7/8RZLk4+NTqm0X5er+nzt3TtOmTdPu3bvt0549e3TgwAF5e3srNDRU+/fv17x58+Tj46PHHntMt9xyi3Jzc8slHsAKyIGFIwcC1kf+Kxz5D3AP5MDCkQMB90AOLBw5ECWh8FHNNGjQQFFRUUpMTNT58+cLLE9PT5cktW3bVidOnNCJEyfsy/bu3av09HS1a9euzNtv0aKFvLy89OWXX9rn5ebmateuXde0Xmd5eXnp0qVLBebXqlVLMTExSkpKUlJSku67774Sk1ZAQIBiYmL0zjvvKCEhQQsXLpR0uRK9e/dunTlzptD3tW3b1qH/kvTll1+W2P+bbrpJ+/fvV8uWLQtMNWpcPhV9fHw0ePBgvfrqq9q6dat27NihPXv2FLtewJ2QA8mBgLsi/5H/AHdGDiQHAu6MHEgORNnUcnUAKL3ExET16tVL3bp10/Tp09WpUyddvHhRn332mebPn699+/YpMjJSHTt21PDhw5WQkKCLFy/qscceU9++fQu97cxZvr6+Gjt2rJ588kk1aNBATZo00ezZs3XhwgWNGjWqHHtZuGbNmuncuXPatGmTOnfurNq1a6t27dqSpEceeURt27aVpALJ6GqTJ09WeHi42rdvr+zsbH300Uf2995///2aNWuWhg4dqvj4eAUHB+vbb79VSEiIIiIi9OSTT+qee+5Rly5dFBkZqbVr12rlypXauHFjidscNGiQmjRporvuuks1atTQv//9b3333XeaOXOmFi9erEuXLql79+6qXbu23nnnHfn4+Khp06blsOcA6yAHkgMBd0X+I/8B7owcSA4E3Bk5kByIMnDpE0ZQZidPnjSxsbGmadOmxsvLy1x33XXmzjvvNFu2bLG3OXbsmLnzzjuNr6+vqVu3rrn77rtNamqqffmUKVNM586dHdZ79QOMrn5tjDG//fabGT9+vGnUqJGx2WymV69e9ockGVPwIUT5+vbta5544gmHeU2bNjVz5851mCfJrFq1qsh1/elPfzINGzY0ksyUKVMc3tunTx/Tvn37q3dXATNmzDBt27Y1Pj4+pkGDBmbIkCHm8OHD9uVHjx410dHRxs/Pz9SuXdt07drV7Ny507583rx5pnnz5sbT09O0bt3aLF26tMg+XGn9+vWmZ8+exsfHx/j5+Zlu3bqZhQsXGmOMWbVqlenevbvx8/Mzvr6+pkePHmbjxo0l9gVwR+RAciDgrsh/5D/AnZEDyYGAOyMHkgNROh7GOPmEHKCKM8aoVatWeuyxxzRp0iRXhwMAlYocCMBdkf8AuDNyIAB3Rg5EcRjqCpbw888/a/ny5UpNTdXIkSNdHQ4AVCpyIAB3Rf4D4M7IgQDcGTkQJaHwAUto3LixGjVqpIULF6p+/fquDgcAKhU5EIC7Iv8BcGfkQADujByIkjDUFQAAAAAAAAAAsIwarg4AAAAAAAAAAACgvFD4AAAAAAAAAAAAlkHhAwAAAAAAAAAAWAaFDwAAAAAAAAAAYBkUPgAAAAAAAAAAgGVQ+AAAAAAAAAAAAJZB4QMAAAAAAAAAAFgGhQ8AAAAAAAAAAGAZFD4AAAAAAAAAAIBl/H9CjcAknrzRlQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 2000x400 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axs = plt.subplots(1, len(mapies[\"mondrian\"]), figsize=(20, 4))\n",
    "for i, (key, mapie) in enumerate(mapies[\"mondrian\"].items()):\n",
    "    axs[i].set_xlabel(\"Conformity scores\")\n",
    "    axs[i].hist(mapie.conformity_scores_)\n",
    "    #axs[i].axvline(mapie.quantiles_[1], ls=\"--\", color=\"k\")\n",
    "    #axs[i].set_title(f\"split={key}\\nquantile={mapie.quantiles_[9]:.3f}\")\n",
    "plt.suptitle(\n",
    "    \"Distribution of scores on each calibration fold for the \"\n",
    "    f\"{methods[0]} method\"\n",
    ")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "19482670",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_results(\n",
    "        mapies: Dict[int, Any],\n",
    "        X_test: NDArray,\n",
    "        X_test2: NDArray,\n",
    "        y_test2: NDArray,\n",
    "        alpha: float,\n",
    "        method: str\n",
    ") -> None:\n",
    "    #tab10 = plt.cm.get_cmap('Purples', 4)\n",
    "    fig, axs = plt.subplots(1, len(mapies), figsize=(20, 4))\n",
    "    for i, (_, mapie) in enumerate(mapies.items()):\n",
    "        y_pi_sums = mapie.predict(\n",
    "            X_test,\n",
    "            alpha=alpha,\n",
    "            include_last_label=True\n",
    "        )[1][:, :, 0].sum(axis=1)\n",
    "        axs[i].scatter(\n",
    "            X_test[:, 0],\n",
    "            X_test[:, 1],\n",
    "            c=y_pi_sums,\n",
    "            marker='.',\n",
    "            s=10,\n",
    "            alpha=1,\n",
    "            #cmap=tab10,\n",
    "            vmin=0,\n",
    "            vmax=3\n",
    "        )\n",
    "        coverage = classification_coverage_score(\n",
    "            y_test2, mapie.predict(X_test2, alpha=alpha)[1][:, :, 0]\n",
    "        )\n",
    "        axs[i].set_title(f\"coverage = {coverage:.3f}\")\n",
    "    plt.suptitle(\n",
    "        \"Number of labels in prediction sets \"\n",
    "        f\"for the {method} method\"\n",
    "    )\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "e6c1618d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x400 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_results(\n",
    "    mapies[\"mondrian\"],\n",
    "    X_test,\n",
    "    X_test,\n",
    "    y_test,\n",
    "    alpha[9],\n",
    "    \"score\"\n",
    ")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "89795615",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot_coverage_width(\n",
    "        alpha: NDArray,\n",
    "        coverages: List[NDArray],\n",
    "        widths: List[NDArray],\n",
    "        method: str,\n",
    "        comp: str = \"split\"\n",
    ") -> None:\n",
    "    if comp == \"split\":\n",
    "        legends = [f\"Split {i + 1}\" for i, _ in enumerate(coverages)]\n",
    "    else:\n",
    "        legends = [\"Mean\", \"Crossval\"]\n",
    "    _, axes = plt.subplots(nrows=1, ncols=2, figsize=(12, 5))\n",
    "    axes[0].set_xlabel(\"1 - alpha\")\n",
    "    axes[0].set_ylabel(\"Effective coverage\")\n",
    "    for i, coverage in enumerate(coverages):\n",
    "        axes[0].plot(1 - alpha, coverage, label=legends[i])\n",
    "    axes[0].plot([0, 1], [0, 1], ls=\"--\", color=\"k\")\n",
    "    axes[0].legend()\n",
    "    axes[1].set_xlabel(\"1 - alpha\")\n",
    "    axes[1].set_ylabel(\"Average of prediction set sizes\")\n",
    "    for i, width in enumerate(widths):\n",
    "        axes[1].plot(1 - alpha, width, label=legends[i])\n",
    "    axes[1].legend()\n",
    "    plt.suptitle(\n",
    "        \"Effective coverage and prediction set size \"\n",
    "        f\"for the {method} method\"\n",
    "    )\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "split_coverages = np.array(\n",
    "    [\n",
    "        [\n",
    "            [\n",
    "                classification_coverage_score(\n",
    "                    y_test, y_ps[:, :, ia]\n",
    "                ) for ia, _ in enumerate(alpha)]\n",
    "            for _, y_ps in y_ps2.items()\n",
    "        ] for _, y_ps2 in y_ps_mapies.items()\n",
    "    ]\n",
    ")\n",
    "\n",
    "split_widths = np.array(\n",
    "    [\n",
    "        [\n",
    "            [\n",
    "                classification_mean_width_score(y_ps[:, :, ia])\n",
    "                for ia, _ in enumerate(alpha)\n",
    "            ]\n",
    "            for _, y_ps in y_ps2.items()\n",
    "        ] for _, y_ps2 in y_ps_mapies.items()\n",
    "    ]\n",
    ")\n",
    "\n",
    "plot_coverage_width(\n",
    "    alpha, split_coverages[0], split_widths[0], \"mondrian\"\n",
    ")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3933cfb4",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

